Inhomogeneous phases in the quark-meson model with explicit chiral-symmetry breaking

We investigate the existence of inhomogeneous chiral phases in the quark-meson model with explicit chiral-symmetry breaking. We find that the inhomogeneous region shrinks with increasing pion masses but survives for the physical value of m_pi. The instability towards inhomogeneous matter occurs in the scalar channel, while pseudoscalar modes are disfavored.

==> anc/Fig_data/fig1/cg_left_mPi140.csv <==
0.000000000000000000e+00,6.191863047581098042e+06
1.897243107769423620e+00,6.191863047581646591e+06
3.794486215538847240e+00,6.191863047617279924e+06
5.691729323308271304e+00,6.191863047993248329e+06
7.588972431077694480e+00,6.191863049894005992e+06
9.486215538847117656e+00,6.191863056390999816e+06
1.138345864661654261e+01,6.191863073838979006e+06
1.328070175438596578e+01,6.191863113649971783e+06
1.517794486215538896e+01,6.191863194426683709e+06
1.707518796992481214e+01,6.191863344436255284e+06
1.897243107769423531e+01,6.191863604401605204e+06
2.086967418546365849e+01,6.191864030583911575e+06
2.276691729323308522e+01,6.191864698128826916e+06
2.466416040100250839e+01,6.191865704644883052e+06
2.656140350877193157e+01,6.191867173982405104e+06
2.845864661654135475e+01,6.191869260179131292e+06
3.035588972431077792e+01,6.191872151535666548e+06
3.225313283208020465e+01,6.191876074787072837e+06
3.415037593984962427e+01,6.191881299331518821e+06
3.604761904761905100e+01,6.191888141481527127e+06
3.794486215538847063e+01,6.191896968699095771e+06
3.984210526315789735e+01,6.191908203780736774e+06
4.173934837092731698e+01,6.191922328956117854e+06
4.363659147869674371e+01,6.191939889866697602e+06
4.553383458646617044e+01,6.191961499392887577e+06
4.743107769423559006e+01,6.191987841298092157e+06
4.932832080200501679e+01,6.192019673661776818e+06
5.122556390977443641e+01,6.192057832075739279e+06
5.312280701754386314e+01,6.192103232578313909e+06
5.502005012531328276e+01,6.192156874307615682e+06
5.691729323308270949e+01,6.192219841853059828e+06
5.881453634085212911e+01,6.192293307290743105e+06
6.071177944862155584e+01,6.192378531889615580e+06
6.260902255639098257e+01,6.192476867478348315e+06
6.450626566416040930e+01,6.192589757465574890e+06
6.640350877192982182e+01,6.192718737509802915e+06
6.830075187969924855e+01,6.192865435836802237e+06
7.019799498746867528e+01,6.193031573206398636e+06
7.209523809523810201e+01,6.193218962531443685e+06
7.399248120300751452e+01,6.193429508156199940e+06
7.588972431077694125e+01,6.193665204801920801e+06
7.778696741854636798e+01,6.193928136190425605e+06
7.968421052631579471e+01,6.194220473358221352e+06
8.158145363408522144e+01,6.194544472675537691e+06
8.347869674185463396e+01,6.194902473585981876e+06
8.537593984962406068e+01,6.195296896084669977e+06
8.727318295739348741e+01,6.195730237951897085e+06
8.917042606516291414e+01,6.196205071763338521e+06
9.106766917293234087e+01,6.196724041696166620e+06
9.296491228070175339e+01,6.197289860151240602e+06
9.486215538847118012e+01,6.197905304213606752e+06
9.675939849624060685e+01,6.198573211971664801e+06
9.865664160401003357e+01,6.199296478717213497e+06
1.005538847117794461e+02,6.200078053046243265e+06
1.024511278195488728e+02,6.200920932882952504e+06
1.043483709273182996e+02,6.201828161446145736e+06
1.062456140350877263e+02,6.202802823178914376e+06
1.081428571428571530e+02,6.203848039660204202e+06
1.100401002506265655e+02,6.204966965516824275e+06
1.119373433583959923e+02,6.206162784354645759e+06
1.138345864661654190e+02,6.207438704723563045e+06
1.157318295739348457e+02,6.208797956134478562e+06
1.176290726817042582e+02,6.210243785141223110e+06
1.195263157894736850e+02,6.211779451501755044e+06
1.214235588972431117e+02,6.213408224431576207e+06
1.233208020050125384e+02,6.215133378960003145e+06
1.252180451127819651e+02,6.216958192400540225e+06
1.271152882205513777e+02,6.218885940943816677e+06
1.290125313283208186e+02,6.220919896382196806e+06
1.309097744360902311e+02,6.223063322972266003e+06
1.328070175438596436e+02,6.225319474441854283e+06
1.347042606516290846e+02,6.227691591146263294e+06
1.366015037593984971e+02,6.230182897378497757e+06
1.384987468671679380e+02,6.232796598835584708e+06
1.403959899749373506e+02,6.235535880244221538e+06
1.422932330827067631e+02,6.238403903146649711e+06
1.441904761904762040e+02,6.241403803847733885e+06
1.460877192982456165e+02,6.244538691522677429e+06
1.479849624060150290e+02,6.247811646485583857e+06
1.498822055137844700e+02,6.251225718616067432e+06
1.517794486215538825e+02,6.254783925943237729e+06
1.536766917293233234e+02,6.258489253384127282e+06
1.555739348370927360e+02,6.262344651633251458e+06
1.574711779448621485e+02,6.266353036200554110e+06
1.593684210526315894e+02,6.270517286593315192e+06
1.612656641604010019e+02,6.274840245638959110e+06
1.631629072681704429e+02,6.279324718943087384e+06
1.650601503759398554e+02,6.283973474479489960e+06
1.669573934837092679e+02,6.288789242306513712e+06
1.688546365914787089e+02,6.293774714405361563e+06
1.707518796992481214e+02,6.298932544634697028e+06
1.726491228070175623e+02,6.304265348797262646e+06
1.745463659147869748e+02,6.309775704812812619e+06
1.764436090225563873e+02,6.315466152991799638e+06
1.783408521303258283e+02,6.321339196406312287e+06
1.802380952380952408e+02,6.327397301350303926e+06
1.821353383458646817e+02,6.333642897887140512e+06
1.840325814536340943e+02,6.340078380477178842e+06
1.859298245614035068e+02,6.346706108680743724e+06
1.878270676691729477e+02,6.353528407933592796e+06
1.897243107769423602e+02,6.360547570386976935e+06
1.916215538847117728e+02,6.367765855810753070e+06
1.935187969924812137e+02,6.375185492552760988e+06
1.954160401002506262e+02,6.382808678551810794e+06
1.973132832080200671e+02,6.390637582399224862e+06
1.992105263157894797e+02,6.398674344445441850e+06
2.011077694235588922e+02,6.406921077947082929e+06
2.030050125313283331e+02,6.415379870252057910e+06
2.049022556390977456e+02,6.424052784018060192e+06
2.067994987468671866e+02,6.432941858462151140e+06
2.086967418546365991e+02,6.442049110637067817e+06
2.105939849624060116e+02,6.451376536732722074e+06
2.124912280701754526e+02,6.460926113398921676e+06
2.143884711779448651e+02,6.470699799087743275e+06
2.162857142857143060e+02,6.480699535411626101e+06
2.181829573934837185e+02,6.490927248516620137e+06
2.200802005012531311e+02,6.501384850467230193e+06
2.219774436090225720e+02,6.512074240641754121e+06
2.238746867167919845e+02,6.522997307136205956e+06
2.257719298245613970e+02,6.534155928174131550e+06
2.276691729323308380e+02,6.545551973522367887e+06
2.295664160401002505e+02,6.557187305910019204e+06
2.314636591478696914e+02,6.569063782450291328e+06
2.333609022556391039e+02,6.581183256063162349e+06
2.352581453634085165e+02,6.593547576898755506e+06
2.371553884711779574e+02,6.606158593759714626e+06
2.390526315789473699e+02,6.619018155522668734e+06
2.409498746867168109e+02,6.632128112556921318e+06
2.428471177944862234e+02,6.645490318141046911e+06
2.447443609022556359e+02,6.659106629876132123e+06
2.466416040100250768e+02,6.672978911095118150e+06
2.485388471177944893e+02,6.687109032269137911e+06
2.504360902255639303e+02,6.701498872408687137e+06
2.523333333333333428e+02,6.716150320461518131e+06
2.542305764411027553e+02,6.731065276705855504e+06
2.561278195488721963e+02,6.746245654139507562e+06
2.580250626566416372e+02,6.761693379864478484e+06
2.599223057644110213e+02,6.777410396468313411e+06
2.618195488721804622e+02,6.793398663401042111e+06
2.637167919799499032e+02,6.809660158348612487e+06
2.656140350877192873e+02,6.826196878603711724e+06
2.675112781954887282e+02,6.843010842433174141e+06
2.694085213032581692e+02,6.860104090443558060e+06
2.713057644110275533e+02,6.877478686943943612e+06
2.732030075187969942e+02,6.895136721308930777e+06
2.751002506265664351e+02,6.913080309339332394e+06
2.769974937343358761e+02,6.931311594623505138e+06
2.788947368421052602e+02,6.949832749899075367e+06
2.807919799498747011e+02,6.968645978415376507e+06
2.826892230576441420e+02,6.987753515298755839e+06
2.845864661654135261e+02,7.007157628919618204e+06
2.864837092731829671e+02,7.026860622263016179e+06
2.883809523809524080e+02,7.046864834304348566e+06
2.902781954887217921e+02,7.067172641389019787e+06
2.921754385964912331e+02,7.087786458619043231e+06
2.940726817042606740e+02,7.108708741246201098e+06
2.959699248120300581e+02,7.129941986072956584e+06
2.978671679197994990e+02,7.151488732862371951e+06
2.997644110275689400e+02,7.173351565758104436e+06
3.016616541353383809e+02,7.195533114714706317e+06
3.035588972431077650e+02,7.218036056940441951e+06
3.054561403508772059e+02,7.240863118352628313e+06
3.073533834586466469e+02,7.264017075047602877e+06
3.092506265664160310e+02,7.287500754785076715e+06
3.111478696741854719e+02,7.311317038490150124e+06
3.130451127819549129e+02,7.335468861771970987e+06
3.149423558897242970e+02,7.359959216461354867e+06
3.168395989974937379e+02,7.384791152168816887e+06
3.187368421052631788e+02,7.409967777863671072e+06
3.206340852130326198e+02,7.435492263476015069e+06
3.225313283208020039e+02,7.461367841522597708e+06
3.244285714285714448e+02,7.487597808757998981e+06
3.263258145363408858e+02,7.514185527852565981e+06
3.282230576441102698e+02,7.541134429099269211e+06
3.301203007518797108e+02,7.568448012149058282e+06
3.320175438596491517e+02,7.596129847778282128e+06
3.339147869674185358e+02,7.624183579689245671e+06
3.358120300751879768e+02,7.652612926343864761e+06
3.377092731829574177e+02,7.681421682834628969e+06
3.396065162907268018e+02,7.710613722792688757e+06
3.415037593984962427e+02,7.740193000335502438e+06
3.434010025062656837e+02,7.770163552055618726e+06
3.452982456140351246e+02,7.800529499052765779e+06
3.471954887218045087e+02,7.831295049010341987e+06
3.490927318295739497e+02,7.862464498319635168e+06
3.509899749373433906e+02,7.894042234252014197e+06
3.528872180451127747e+02,7.926032737182989717e+06
3.547844611528822156e+02,7.958440582868007943e+06
3.566817042606516566e+02,7.991270444774977863e+06
3.585789473684210407e+02,8.024527096473720856e+06
3.604761904761904816e+02,8.058215414084312506e+06
3.623734335839599225e+02,8.092340378789112903e+06
3.642706766917293635e+02,8.126907079408702441e+06
3.661679197994987476e+02,8.161920715045618825e+06
3.680651629072681885e+02,8.197386597796601243e+06
3.699624060150376295e+02,8.233310155539822765e+06
3.718596491228070136e+02,8.269696934795665555e+06
3.737568922305764545e+02,8.306552603666976094e+06
3.756541353383458954e+02,8.343882954860450700e+06
3.775513784461152795e+02,8.381693908792961389e+06
3.794486215538847205e+02,8.419991516785673797e+06
3.813458646616541614e+02,8.458781964349202812e+06
3.832431077694235455e+02,8.498071574564401060e+06
3.851403508771929864e+02,8.537866811561202630e+06
3.870375939849624274e+02,8.578174284099545330e+06
3.889348370927318683e+02,8.619000749257059768e+06
3.908320802005012524e+02,8.660353116227136925e+06
3.927293233082706934e+02,8.702238450230982155e+06
3.946265664160401343e+02,8.744663976549390703e+06
3.965238095238095184e+02,8.787637084677955136e+06
3.984210526315789593e+02,8.831165332611057907e+06
4.003182957393484003e+02,8.875256451258236542e+06
4.022155388471177844e+02,8.919918349000399932e+06
4.041127819548872253e+02,8.965159116389937699e+06
4.060100250626566663e+02,9.010987030999368057e+06
4.079072681704260503e+02,9.057410562427127734e+06
4.098045112781954913e+02,9.104438377463601530e+06
4.117017543859649322e+02,9.152079345426453277e+06
4.135989974937343732e+02,9.200342543669611216e+06
4.154962406015037573e+02,9.249237263274407014e+06
4.173934837092731982e+02,9.298773014929791912e+06
4.192907268170426391e+02,9.348959535008562729e+06
4.211879699248120232e+02,9.399806791848381981e+06
4.230852130325814642e+02,9.451324992245133966e+06
4.249824561403509051e+02,9.503524588167550042e+06
4.268796992481202892e+02,9.556416283702520654e+06
4.287769423558897302e+02,9.610011042239701375e+06
4.306741854636591711e+02,9.664320093905610964e+06
4.325714285714286120e+02,9.719354943258220330e+06
4.344686716791979961e+02,9.775127377251893282e+06
4.363659147869674371e+02,9.831649473484124988e+06
4.382631578947368780e+02,9.888933608736667782e+06
4.401604010025062621e+02,9.946992467822436243e+06
4.420576441102757030e+02,1.000583905275191739e+07
4.439548872180451440e+02,1.006548669223313592e+07
4.458521303258145281e+02,1.012594905151673220e+07
4.477493734335839690e+02,1.018724014260623790e+07
4.496466165413534100e+02,1.024937433484368213e+07
4.515438596491227941e+02,1.031236636589103192e+07
4.534411027568922350e+02,1.037623135312214680e+07
4.553383458646616759e+02,1.044098480544658750e+07
4.572355889724311169e+02,1.050664263557999767e+07
4.591328320802005010e+02,1.057322117278563604e+07
4.610300751879699419e+02,1.064073717610452697e+07
4.629273182957393828e+02,1.070920784809925780e+07
4.648245614035087669e+02,1.077865084913289174e+07
4.667218045112782079e+02,1.084908431220721453e+07
4.686190476190476488e+02,1.092052685838933848e+07
4.705162907268170329e+02,1.099299761284920014e+07
4.724135338345864739e+02,1.106651622154081985e+07
4.743107769423559148e+02,1.114110286855451018e+07
4.762080200501253557e+02,1.121677829417341575e+07
4.781052631578947398e+02,1.129356381366846152e+07
4.800025062656641808e+02,1.137148133686478250e+07
4.818997493734336217e+02,1.145055338851894066e+07
4.837969924812030058e+02,1.153080312954676338e+07
4.856942355889724467e+02,1.161225437914068066e+07
4.875914786967418877e+02,1.169493163782414235e+07
4.894887218045112718e+02,1.177886011148613505e+07
4.913859649122807127e+02,1.186406573644710891e+07
4.932832080200501537e+02,1.195057520560843125e+07
4.951804511278195378e+02,1.203841599573782831e+07
4.970776942355889787e+02,1.212761639595159702e+07
4.989749373433584196e+02,1.221820553745440394e+07
5.008721804511278606e+02,1.231021342460037768e+07
5.027694235588972447e+02,1.240367096734740026e+07
5.046666666666666856e+02,1.249861001517423801e+07
5.065639097744361266e+02,1.259506339254253358e+07
5.084611528822055107e+02,1.269306493598173559e+07
5.103583959899749516e+02,1.279264953288734145e+07
5.122556390977443925e+02,1.289385316212430224e+07
5.141528822055138335e+02,1.299671293653484993e+07
5.160501253132832744e+02,1.310126714745373651e+07
5.179473684210526017e+02,1.320755531134731136e+07
5.198446115288220426e+02,1.331561821868778206e+07
5.217418546365914835e+02,1.342549798519679904e+07
5.236390977443609245e+02,1.353723810558632761e+07
5.255363408521303654e+02,1.365088350994550809e+07
5.274335839598998064e+02,1.376648062292390317e+07
5.293308270676691336e+02,1.388407742587208375e+07
5.312280701754385746e+02,1.400372352212010510e+07
5.331253132832080155e+02,1.412547020557125844e+07
5.350225563909774564e+02,1.424937053281776793e+07
5.369197994987468974e+02,1.437547939898525365e+07
5.388170426065163383e+02,1.450385361753351800e+07
5.407142857142857792e+02,1.463455200426107831e+07
5.426115288220551065e+02,1.476763546576698869e+07
5.445087719298245474e+02,1.490316709265452065e+07
5.464060150375939884e+02,1.504121225777086616e+07
5.483032581453634293e+02,1.518183871980731003e+07
5.502005012531328703e+02,1.532511673260033317e+07
5.520977443609023112e+02,1.547111916050813720e+07
5.539949874686717521e+02,1.561992160025144182e+07
5.558922305764410794e+02,1.577160250965625234e+07
5.577894736842105203e+02,1.592624334374908917e+07
5.596867167919799613e+02,1.608392869870376401e+07
5.615839598997494022e+02,1.624474646417608298e+07
5.634812030075188432e+02,1.640878798459346592e+07
5.653784461152882841e+02,1.657614823002822697e+07
5.672756892230576113e+02,1.674692597732215188e+07
5.691729323308270523e+02,1.692122400218563899e+07
5.710701754385964932e+02,1.709914928305522352e+07
5.729674185463659342e+02,1.728081321756415069e+07
5.748646616541353751e+02,1.746633185253292695e+07
5.767619047619048160e+02,1.765582612848814204e+07
5.786591478696742570e+02,1.784942213978523016e+07
5.805563909774435842e+02,1.804725141150803491e+07
5.824536340852130252e+02,1.824945119442716241e+07
5.843508771929824661e+02,1.845616477939724922e+07
5.862481203007519071e+02,1.866754183271505311e+07
5.881453634085213480e+02,1.888373875407516956e+07
5.900426065162907889e+02,1.910491905893150344e+07
5.919398496240601162e+02,1.933125378721923381e+07
5.938370927318295571e+02,1.956292194058512524e+07
5.957343358395989981e+02,1.980011095047508925e+07
5.976315789473684390e+02,2.004301717964637280e+07
5.995288220551378799e+02,2.029184645992597193e+07
6.014260651629073209e+02,2.054681466930272058e+07
6.033233082706767618e+02,2.080814835175969824e+07
6.052205513784460891e+02,2.107608538357705250e+07
6.071177944862155300e+02,2.135087569022779539e+07
6.090150375939849710e+02,2.163278201840118691e+07
6.109122807017544119e+02,2.192208076816745102e+07
6.128095238095238528e+02,2.221906289081573859e+07
6.147067669172932938e+02,2.252403485850158706e+07
6.166040100250626210e+02,2.283731971248444915e+07
6.185012531328320620e+02,2.315925819749503955e+07
6.203984962406015029e+02,2.349020999060192332e+07
6.222957393483709438e+02,2.383055503388871998e+07
6.241929824561403848e+02,2.418069498132471740e+07
6.260902255639098257e+02,2.454105477140124515e+07
6.279874686716792667e+02,2.491208433848195896e+07
6.298847117794485939e+02,2.529426047735248879e+07
6.317819548872180349e+02,2.568808887721264362e+07
6.336791979949874758e+02,2.609410634334271401e+07
6.355764411027569167e+02,2.651288322698307782e+07
6.374736842105263577e+02,2.694502608652295917e+07
6.393709273182957986e+02,2.739118060614063591e+07
6.412681704260652396e+02,2.785203480138101429e+07
6.431654135338345668e+02,2.832832254518232495e+07
6.450626566416040077e+02,2.882082745231127366e+07
6.469598997493734487e+02,2.933038716547179967e+07
6.488571428571428896e+02,2.985789809237803891e+07
6.507543859649123306e+02,3.040432065015299246e+07
6.526516290726817715e+02,3.097068508157325536e+07
6.545488721804510988e+02,3.155809791726544127e+07
6.564461152882205397e+02,3.216774916912675276e+07
6.583433583959899806e+02,3.280092035334356502e+07
6.602406015037594216e+02,3.345899345685116947e+07
6.621378446115288625e+02,3.414346097919377685e+07
6.640350877192983035e+02,3.485593720340120047e+07
6.659323308270677444e+02,3.559817087495657057e+07
6.678295739348370716e+02,3.637205949850704521e+07
6.697268170426065126e+02,3.717966549832344800e+07
6.716240601503759535e+02,3.802323453230369836e+07
6.735213032581453945e+02,3.890521630186800659e+07
6.754185463659148354e+02,3.982828826390364021e+07
6.773157894736842763e+02,4.079538272805549949e+07
6.792130325814536036e+02,4.180971791704414040e+07
6.811102756892230445e+02,4.287483368309519440e+07
6.830075187969924855e+02,4.399463271564447880e+07
6.849047619047619264e+02,4.517342825118539482e+07
6.868020050125313674e+02,4.641599951457716525e+07
6.886992481203008083e+02,4.772765639409309626e+07
6.905964912280702492e+02,4.911431519559844583e+07
6.924937343358395765e+02,5.058258775518919528e+07
6.943909774436090174e+02,5.213988674172862619e+07
6.962882205513784584e+02,5.379455068802193552e+07
6.981854636591478993e+02,5.555599320184358209e+07
7.000827067669173402e+02,5.743488199401798099e+07
7.019799498746867812e+02,5.944335491459808499e+07
7.038771929824561084e+02,6.159528224064200372e+07
7.057744360902255494e+02,6.390658719572050124e+07
7.076716791979949903e+02,6.639564036350823194e+07
7.095689223057644313e+02,6.908374866505324841e+07
7.114661654135338722e+02,7.199576645170548558e+07
7.133634085213033131e+02,7.516086583846876025e+07
7.152606516290727541e+02,7.861351688706399500e+07
7.171578947368420813e+02,8.239474750454315543e+07
7.190551378446115223e+02,8.655378083412596583e+07
7.209523809523809632e+02,9.115018902957451344e+07
7.228496240601504041e+02,9.625676394729608297e+07
7.247468671679198451e+02,1.019633995187988430e+08
7.266441102756892860e+02,1.083824277157872319e+08
7.285413533834587270e+02,1.156560853088664562e+08
7.304385964912280542e+02,1.239671748962261379e+08
7.323358395989974952e+02,1.335546368543050587e+08
7.342330827067669361e+02,1.447368908912649453e+08
7.361303258145363770e+02,1.579478801552784741e+08
7.380275689223058180e+02,1.737946872581446469e+08
7.399248120300752589e+02,1.931534533605205715e+08
7.418220551378445862e+02,2.173370098931339681e+08
7.437192982456140271e+02,2.484056774199154377e+08
7.456165413533834680e+02,2.897875589784064889e+08
7.475137844611529090e+02,3.476394398236005902e+08
7.494110275689223499e+02,4.342362127409684062e+08
7.513082706766917909e+02,5.780824917117831707e+08
7.532055137844612318e+02,8.639803104799038172e+08
7.551027568922305591e+02,1.707573696610701561e+09
7.570000000000000000e+02,6.927166143159843445e+10


==> anc/Fig_data/fig1/cg_right_mPi140.csv <==
7.580000000000000000e+02,-3.491881984940546513e+09
7.598596491228070136e+02,-1.182969894088100672e+09
7.617192982456140271e+02,-7.124105343912639618e+08
7.635789473684210407e+02,-5.098289635282570124e+08
7.654385964912280542e+02,-3.970459760700285435e+08
7.672982456140350678e+02,-3.251866008105829358e+08
7.691578947368420813e+02,-2.753976370719714165e+08
7.710175438596490949e+02,-2.388649460960629582e+08
7.728771929824561084e+02,-2.109164021968535781e+08
7.747368421052631220e+02,-1.888446217301886976e+08
7.765964912280701355e+02,-1.709724340910573900e+08
7.784561403508771491e+02,-1.562054274669377506e+08
7.803157894736841627e+02,-1.437990677169173658e+08
7.821754385964911762e+02,-1.332292285309234858e+08
7.840350877192981898e+02,-1.241162512476477623e+08
7.858947368421053170e+02,-1.161783782499586791e+08
7.877543859649123306e+02,-1.092021074293236136e+08
7.896140350877193441e+02,-1.030227039051885903e+08
7.914736842105263577e+02,-9.751102819222991168e+07
7.933333333333333712e+02,-9.256441475972016156e+07
7.951929824561403848e+02,-8.810021872697913647e+07
7.970526315789473983e+02,-8.405116248184327781e+07
7.989122807017544119e+02,-8.036192254286512733e+07
8.007719298245614254e+02,-7.698658741845414042e+07
8.026315789473684390e+02,-7.388673772793677449e+07
8.044912280701754526e+02,-7.102997784753772616e+07
8.063508771929824661e+02,-6.838879986411336064e+07
8.082105263157894797e+02,-6.593969528603606671e+07
8.100701754385964932e+02,-6.366245368395477533e+07
8.119298245614035068e+02,-6.153960392326243967e+07
8.137894736842105203e+02,-5.955596527499008924e+07
8.156491228070175339e+02,-5.769828399701742828e+07
8.175087719298245474e+02,-5.595493698336008936e+07
8.193684210526315610e+02,-5.431568847225064784e+07
8.212280701754385746e+02,-5.277148905130272359e+07
8.230877192982455881e+02,-5.131430862210951000e+07
8.249473684210526017e+02,-4.993699681382938474e+07
8.268070175438596152e+02,-4.863316572344373912e+07
8.286666666666666288e+02,-4.739709092460990697e+07
8.305263157894736423e+02,-4.622362750860569626e+07
8.323859649122806559e+02,-4.510813855997483432e+07
8.342456140350877831e+02,-4.404643397008594126e+07
8.361052631578947967e+02,-4.303471788634259999e+07
8.379649122807018102e+02,-4.206954340778575093e+07
8.398245614035088238e+02,-4.114777338753600419e+07
8.416842105263158373e+02,-4.026654640276291221e+07
8.435438596491228509e+02,-3.942324711451894045e+07
8.454035087719298645e+02,-3.861548037064775079e+07
8.472631578947368780e+02,-3.784104851167016476e+07
8.491228070175438916e+02,-3.709793142679820210e+07
8.509824561403509051e+02,-3.638426897899645567e+07
8.528421052631579187e+02,-3.569834547710552812e+07
8.547017543859649322e+02,-3.503857592219488323e+07
8.565614035087719458e+02,-3.440349379604399949e+07
8.584210526315789593e+02,-3.379174019368842989e+07
8.602807017543859729e+02,-3.320205413060748205e+07
8.621403508771929864e+02,-3.263326387898659334e+07
8.640000000000000000e+02,-3.208427920786680281e+07
8.658596491228070136e+02,-3.155408441899056733e+07
8.677192982456140271e+02,-3.104173208478895947e+07
8.695789473684210407e+02,-3.054633740725680068e+07
8.714385964912280542e+02,-3.006707312709898129e+07
8.732982456140350678e+02,-2.960316492147338763e+07
8.751578947368420813e+02,-2.915388723654745892e+07
8.770175438596490949e+02,-2.871855950762401149e+07
8.788771929824561084e+02,-2.829654272546358034e+07
8.807368421052631220e+02,-2.788723631235832348e+07
8.825964912280701355e+02,-2.749007527583584562e+07
8.844561403508771491e+02,-2.710452761163007468e+07
8.863157894736841627e+02,-2.673009193082093820e+07
8.881754385964911762e+02,-2.636629528888212144e+07
8.900350877192981898e+02,-2.601269119688186422e+07
8.918947368421052033e+02,-2.566885779724033549e+07
8.937543859649122169e+02,-2.533439618838170171e+07
8.956140350877192304e+02,-2.500892888429736719e+07
8.974736842105263577e+02,-2.469209839650679380e+07
8.993333333333333712e+02,-2.438356592721862346e+07
9.011929824561403848e+02,-2.408301016364483908e+07
9.030526315789473983e+02,-2.379012616447177529e+07
9.049122807017544119e+02,-2.350462433034133539e+07
9.067719298245614254e+02,-2.322622945106510445e+07
9.086315789473684390e+02,-2.295467982296998799e+07
9.104912280701754526e+02,-2.268972643042745441e+07
9.123508771929824661e+02,-2.243113218618158996e+07
9.142105263157894797e+02,-2.217867122562756017e+07
9.160701754385964932e+02,-2.193212825058311224e+07
9.179298245614035068e+02,-2.169129791859537363e+07
9.197894736842105203e+02,-2.145598427409881353e+07
9.216491228070175339e+02,-2.122600021815360710e+07
9.235087719298245474e+02,-2.100116701370993629e+07
9.253684210526315610e+02,-2.078131382368015870e+07
9.272280701754385746e+02,-2.056627727928875014e+07
9.290877192982455881e+02,-2.035590107642428949e+07
9.309473684210526017e+02,-2.015003559788934514e+07
9.328070175438596152e+02,-1.994853755962796137e+07
9.346666666666666288e+02,-1.975126967918083072e+07
9.365263157894737560e+02,-1.955810036475327611e+07
9.383859649122807696e+02,-1.936890342340673134e+07
9.402456140350877831e+02,-1.918355778703807294e+07
9.421052631578947967e+02,-1.900194725486634672e+07
9.439649122807018102e+02,-1.882396025129939243e+07
9.458245614035088238e+02,-1.864948959811144322e+07
9.476842105263158373e+02,-1.847843229995327815e+07
9.495438596491228509e+02,-1.831068934229618683e+07
9.514035087719298645e+02,-1.814616550097837299e+07
9.532631578947368780e+02,-1.798476916257677600e+07
9.551228070175438916e+02,-1.782641215490166098e+07
9.569824561403509051e+02,-1.767100958694794402e+07
9.588421052631579187e+02,-1.751847969770249724e+07
9.607017543859649322e+02,-1.736874371322562546e+07
9.625614035087719458e+02,-1.722172571150025353e+07
9.644210526315789593e+02,-1.707735249454901740e+07
9.662807017543859729e+02,-1.693555346737250686e+07
9.681403508771929864e+02,-1.679626052328442782e+07
9.700000000000000000e+02,-1.665940793526092358e+07
9.718596491228070136e+02,-1.652493225292511657e+07
9.737192982456140271e+02,-1.639277220484186709e+07
9.755789473684210407e+02,-1.626286860580109991e+07
9.774385964912280542e+02,-1.613516426879614592e+07
9.792982456140350678e+02,-1.600960392141451687e+07
9.811578947368420813e+02,-1.588613412640277855e+07
9.830175438596490949e+02,-1.576470320614126325e+07
9.848771929824561084e+02,-1.564526117082937621e+07
9.867368421052631220e+02,-1.552775965015113913e+07
9.885964912280701355e+02,-1.541215182823550515e+07
9.904561403508771491e+02,-1.529839238173169084e+07
9.923157894736841627e+02,-1.518643742081160657e+07
9.941754385964911762e+02,-1.507624443295753002e+07
9.960350877192981898e+02,-1.496777222936787643e+07
9.978947368421052033e+02,-1.486098089385038614e+07
9.997543859649122169e+02,-1.475583173406161554e+07
1.001614035087719230e+03,-1.465228723497327603e+07
1.003473684210526358e+03,-1.455031101444409043e+07
1.005333333333333371e+03,-1.444986778079012968e+07
1.007192982456140385e+03,-1.435092329224399291e+07
1.009052631578947398e+03,-1.425344431821552292e+07
1.010912280701754412e+03,-1.415739860224855132e+07
1.012771929824561425e+03,-1.406275482659804821e+07
1.014631578947368439e+03,-1.396948257833973132e+07
1.016491228070175453e+03,-1.387755231693922915e+07
1.018350877192982466e+03,-1.378693534320425056e+07
1.020210526315789480e+03,-1.369760376955322362e+07
1.022070175438596493e+03,-1.360953049153835326e+07
1.023929824561403507e+03,-1.352268916055548005e+07
1.025789473684210407e+03,-1.343705415768836811e+07
1.027649122807017648e+03,-1.335260056863563135e+07
1.029508771929824434e+03,-1.326930415965626389e+07
1.031368421052631675e+03,-1.318714135450202227e+07
1.033228070175438461e+03,-1.310608921227532066e+07
1.035087719298245702e+03,-1.302612540618064627e+07
1.036947368421052715e+03,-1.294722820311966911e+07
1.038807017543859729e+03,-1.286937644409462251e+07
1.040666666666666742e+03,-1.279254952538744360e+07
1.042526315789473756e+03,-1.271672738046502322e+07
1.044385964912280770e+03,-1.264189046259934641e+07
1.046245614035087783e+03,-1.256801972814656980e+07
1.048105263157894797e+03,-1.249509662047535554e+07
1.049964912280701810e+03,-1.242310305450252257e+07
1.051824561403508824e+03,-1.235202140181848034e+07
1.053684210526315837e+03,-1.228183447636724263e+07
1.055543859649122851e+03,-1.221252552066503651e+07
1.057403508771929864e+03,-1.214407819253148325e+07
1.059263157894736878e+03,-1.207647655230667628e+07
1.061122807017543892e+03,-1.200970505054321513e+07
1.062982456140350905e+03,-1.194374851614051685e+07
1.064842105263157919e+03,-1.187859214491567202e+07
1.066701754385964932e+03,-1.181422148858121037e+07
1.068561403508771946e+03,-1.175062244412126206e+07
1.070421052631578959e+03,-1.168778124354202114e+07
1.072280701754385973e+03,-1.162568444399149157e+07
1.074140350877192986e+03,-1.156431891821832210e+07
1.076000000000000000e+03,-1.150367184537168592e+07
1.077859649122807014e+03,-1.144373070211879537e+07
1.079719298245614027e+03,-1.138448325406731479e+07
1.081578947368421041e+03,-1.132591754748587497e+07
1.083438596491228054e+03,-1.126802190130671486e+07
1.085298245614035068e+03,-1.121078489939955436e+07
1.087157894736842081e+03,-1.115419538310625032e+07
1.089017543859649095e+03,-1.109824244402887486e+07
1.090877192982456108e+03,-1.104291541705516726e+07
1.092736842105263122e+03,-1.098820387361927330e+07
1.094596491228070136e+03,-1.093409761518324912e+07
1.096456140350877149e+03,-1.088058666693406180e+07
1.098315789473684163e+03,-1.082766127168350667e+07
1.100175438596491176e+03,-1.077531188397320546e+07
1.102035087719298190e+03,-1.072352916436260566e+07
1.103894736842105203e+03,-1.067230397390609235e+07
1.105754385964912217e+03,-1.062162736880517751e+07
1.107614035087719230e+03,-1.057149059522848390e+07
1.109473684210526244e+03,-1.052188508430121280e+07
1.111333333333333258e+03,-1.047280244724740833e+07
1.113192982456140271e+03,-1.042423447068614326e+07
1.115052631578947512e+03,-1.037617311207541078e+07
1.116912280701754298e+03,-1.032861049529526010e+07
1.118771929824561539e+03,-1.028153890636955388e+07
1.120631578947368325e+03,-1.023495078931674734e+07
1.122491228070175566e+03,-1.018883874212883972e+07
1.124350877192982352e+03,-1.014319551287158206e+07
1.126210526315789593e+03,-1.009801399590351060e+07
1.128070175438596380e+03,-1.005328722820825689e+07
1.129929824561403620e+03,-1.000900838583619334e+07
1.131789473684210407e+03,-9.965170780452234671e+06
1.133649122807017648e+03,-9.921767855986678973e+06
1.135508771929824434e+03,-9.878793185384677723e+06
1.137368421052631675e+03,-9.836240467449015006e+06
1.139228070175438461e+03,-9.794103523778559640e+06
1.141087719298245702e+03,-9.752376295792067423e+06
1.142947368421052715e+03,-9.711052841842325404e+06
1.144807017543859729e+03,-9.670127334407567978e+06
1.146666666666666742e+03,-9.629594057369435206e+06
1.148526315789473756e+03,-9.589447403364019468e+06
1.150385964912280770e+03,-9.549681871210651472e+06
1.152245614035087783e+03,-9.510292063412500545e+06
1.154105263157894797e+03,-9.471272683725798503e+06
1.155964912280701810e+03,-9.432618534800613299e+06
1.157824561403508824e+03,-9.394324515884431079e+06
1.159684210526315837e+03,-9.356385620589666069e+06
1.161543859649122851e+03,-9.318796934724118561e+06
1.163403508771929864e+03,-9.281553634180149063e+06
1.165263157894736878e+03,-9.244650982881214470e+06
1.167122807017543892e+03,-9.208084330785727128e+06
1.168982456140350905e+03,-9.171849111942371354e+06
1.170842105263157919e+03,-9.135940842601167038e+06
1.172701754385964932e+03,-9.100355119372213259e+06
1.174561403508771946e+03,-9.065087617436317727e+06
1.176421052631578959e+03,-9.030134088800804690e+06
1.178280701754385973e+03,-8.995490360603060573e+06
1.180140350877192986e+03,-8.961152333458650857e+06
1.182000000000000000e+03,-8.927115979852737859e+06
1.183859649122807014e+03,-8.893377342572566122e+06
1.185719298245614027e+03,-8.859932533182298765e+06
1.187578947368421041e+03,-8.826777730537047610e+06
1.189438596491228054e+03,-8.793909179334051907e+06
1.191298245614035068e+03,-8.761323188702283427e+06
1.193157894736842081e+03,-8.729016130828179419e+06
1.195017543859649095e+03,-8.696984439615858719e+06
1.196877192982456108e+03,-8.665224609380874783e+06
1.198736842105263122e+03,-8.633733193578951061e+06
1.200596491228070136e+03,-8.602506803563738242e+06
1.202456140350877149e+03,-8.571542107378771529e+06
1.204315789473684163e+03,-8.540835828577291220e+06
1.206175438596491176e+03,-8.510384745072444901e+06
1.208035087719298190e+03,-8.480185688015567139e+06
1.209894736842105203e+03,-8.450235540703015402e+06
1.211754385964912217e+03,-8.420531237507896498e+06
1.213614035087719230e+03,-8.391069762840095907e+06
1.215473684210526244e+03,-8.361848150129935704e+06
1.217333333333333258e+03,-8.332863480838133954e+06
1.219192982456140271e+03,-8.304112883486699313e+06
1.221052631578947512e+03,-8.275593532718128525e+06
1.222912280701754298e+03,-8.247302648371629417e+06
1.224771929824561539e+03,-8.219237494585018605e+06
1.226631578947368325e+03,-8.191395378916657530e+06
1.228491228070175566e+03,-8.163773651488621719e+06
1.230350877192982352e+03,-8.136369704149642028e+06
1.232210526315789593e+03,-8.109180969657327980e+06
1.234070175438596380e+03,-8.082204920881599188e+06
1.235929824561403620e+03,-8.055439070023779757e+06
1.237789473684210407e+03,-8.028880967855518684e+06
1.239649122807017648e+03,-8.002528202975861728e+06
1.241508771929824434e+03,-7.976378401083510369e+06
1.243368421052631675e+03,-7.950429224267594516e+06
1.245228070175438461e+03,-7.924678370313677937e+06
1.247087719298245702e+03,-7.899123572025737725e+06
1.248947368421052715e+03,-7.873762596564127132e+06
1.250807017543859729e+03,-7.848593244797313586e+06
1.252666666666666742e+03,-7.823613350669341162e+06
1.254526315789473756e+03,-7.798820780580932274e+06
1.256385964912280770e+03,-7.774213432784863748e+06
1.258245614035087783e+03,-7.749789236793824472e+06
1.260105263157894797e+03,-7.725546152802784927e+06
1.261964912280701810e+03,-7.701482171122646891e+06
1.263824561403508824e+03,-7.677595311628369614e+06
1.265684210526315837e+03,-7.653883623216490261e+06
1.267543859649122851e+03,-7.630345183277290314e+06
1.269403508771929864e+03,-7.606978097176243551e+06
1.271263157894736878e+03,-7.583780497748059221e+06
1.273122807017543892e+03,-7.560750544801799580e+06
1.274982456140350905e+03,-7.537886424635004252e+06
1.276842105263157919e+03,-7.515186349560062401e+06
1.278701754385964932e+03,-7.492648557439823635e+06
1.280561403508771946e+03,-7.470271311233936809e+06
1.282421052631578959e+03,-7.448052898553375155e+06
1.284280701754385973e+03,-7.425991631225038320e+06
1.286140350877192986e+03,-7.404085844866865315e+06
1.288000000000000000e+03,-7.382333898469993845e+06
1.289859649122807014e+03,-7.360734173990294337e+06
1.291719298245614027e+03,-7.339285075948910788e+06
1.293578947368421041e+03,-7.317985031040752307e+06
1.295438596491228054e+03,-7.296832487750882283e+06
1.297298245614035068e+03,-7.275825915979044512e+06
1.299157894736842081e+03,-7.254963806672494859e+06
1.301017543859649095e+03,-7.234244671465049498e+06
1.302877192982456108e+03,-7.213667042325022630e+06
1.304736842105263122e+03,-7.193229471208626404e+06
1.306596491228070136e+03,-7.172930529722647741e+06
1.308456140350877149e+03,-7.152768808791652322e+06
1.310315789473684163e+03,-7.132742918333151378e+06
1.312175438596491176e+03,-7.112851486939776689e+06
1.314035087719298190e+03,-7.093093161565899849e+06
1.315894736842105431e+03,-7.073466607223352417e+06
1.317754385964912217e+03,-7.053970506679796614e+06
1.319614035087719458e+03,-7.034603560166735202e+06
1.321473684210526244e+03,-7.015364485089828260e+06
1.323333333333333485e+03,-6.996252015747331083e+06
1.325192982456140271e+03,-6.977264903053726070e+06
1.327052631578947512e+03,-6.958401914267093875e+06
1.328912280701754298e+03,-6.939661832724265754e+06
1.330771929824561539e+03,-6.921043457579194568e+06
1.332631578947368325e+03,-6.902545603547022678e+06
1.334491228070175566e+03,-6.884167100653789006e+06
1.336350877192982352e+03,-6.865906793989896774e+06
1.338210526315789593e+03,-6.847763543468835764e+06
1.340070175438596380e+03,-6.829736223590470850e+06
1.341929824561403620e+03,-6.811823723208470270e+06
1.343789473684210407e+03,-6.794024945304007269e+06
1.345649122807017648e+03,-6.776338806759847328e+06
1.347508771929824434e+03,-6.758764238143488765e+06
1.349368421052631675e+03,-6.741300183490348980e+06
1.351228070175438461e+03,-6.723945600093700923e+06
1.353087719298245702e+03,-6.706699458297022618e+06
1.354947368421052488e+03,-6.689560741291350685e+06
1.356807017543859729e+03,-6.672528444915104657e+06
1.358666666666666515e+03,-6.655601577458514832e+06
1.360526315789473756e+03,-6.638779159472193569e+06
1.362385964912280542e+03,-6.622060223577342927e+06
1.364245614035087783e+03,-6.605443814281489700e+06
1.366105263157894569e+03,-6.588928987796951085e+06
1.367964912280701810e+03,-6.572514811861020513e+06
1.369824561403508824e+03,-6.556200365562917665e+06
1.371684210526315837e+03,-6.539984739169991575e+06
1.373543859649122851e+03,-6.523867033959559165e+06
1.375403508771929864e+03,-6.507846362053421326e+06
1.377263157894736878e+03,-6.491921846254632808e+06
1.379122807017543892e+03,-6.476092619887215085e+06
1.380982456140350905e+03,-6.460357826640139334e+06
1.382842105263157919e+03,-6.444716620412371121e+06
1.384701754385964932e+03,-6.429168165161221288e+06
1.386561403508771946e+03,-6.413711634754120372e+06
1.388421052631578959e+03,-6.398346212822031230e+06
1.390280701754385973e+03,-6.383071092616146430e+06
1.392140350877192986e+03,-6.367885476866320707e+06
1.394000000000000000e+03,-6.352788577643065713e+06
1.395859649122807014e+03,-6.337779616220995784e+06
1.397719298245614027e+03,-6.322857822945041582e+06
1.399578947368421041e+03,-6.308022437099099159e+06
1.401438596491228054e+03,-6.293272706776903011e+06
1.403298245614035068e+03,-6.278607888754704967e+06
1.405157894736842081e+03,-6.264027248366920277e+06
1.407017543859649095e+03,-6.249530059383245185e+06
1.408877192982456108e+03,-6.235115603888035752e+06
1.410736842105263122e+03,-6.220783172162227333e+06
1.412596491228070136e+03,-6.206532062566262670e+06
1.414456140350877149e+03,-6.192361581426213495e+06
1.416315789473684163e+03,-6.178271042920926586e+06
1.418175438596491176e+03,-6.164259768971532583e+06
1.420035087719298190e+03,-6.150327089132233523e+06
1.421894736842105431e+03,-6.136472340484251268e+06
1.423754385964912217e+03,-6.122694867529737763e+06
1.425614035087719458e+03,-6.108994022088846192e+06
1.427473684210526244e+03,-6.095369163197834976e+06
1.429333333333333485e+03,-6.081819657009456307e+06
1.431192982456140271e+03,-6.068344876694239676e+06
1.433052631578947512e+03,-6.054944202344091609e+06
1.434912280701754298e+03,-6.041617020876595750e+06
1.436771929824561539e+03,-6.028362725942127407e+06
1.438631578947368325e+03,-6.015180717831856571e+06
1.440491228070175566e+03,-6.002070403386508115e+06
1.442350877192982352e+03,-5.989031195907925256e+06
1.444210526315789593e+03,-5.976062515071268193e+06
1.446070175438596380e+03,-5.963163786839189008e+06
1.447929824561403620e+03,-5.950334443376439624e+06
1.449789473684210407e+03,-5.937573922966815531e+06
1.451649122807017648e+03,-5.924881669930955395e+06
1.453508771929824434e+03,-5.912257134546129033e+06
1.455368421052631675e+03,-5.899699772965809330e+06
1.457228070175438461e+03,-5.887209047142163850e+06
1.459087719298245702e+03,-5.874784424748982303e+06
1.460947368421052488e+03,-5.862425379105793312e+06
1.462807017543859729e+03,-5.850131389103429392e+06
1.464666666666666515e+03,-5.837901939130806364e+06
1.466526315789473756e+03,-5.825736519002584741e+06
1.468385964912280542e+03,-5.813634623887451366e+06
1.470245614035087783e+03,-5.801595754239994101e+06
1.472105263157894797e+03,-5.789619415729784407e+06
1.473964912280701810e+03,-5.777705119174403138e+06
1.475824561403508824e+03,-5.765852380473330617e+06
1.477684210526315837e+03,-5.754060720541272312e+06
1.479543859649122851e+03,-5.742329665244154632e+06
1.481403508771929864e+03,-5.730658745334719308e+06
1.483263157894736878e+03,-5.719047496390782297e+06
1.485122807017543892e+03,-5.707495458752543665e+06
1.486982456140350905e+03,-5.696002177462592721e+06
1.488842105263157919e+03,-5.684567202205300331e+06
1.490701754385964932e+03,-5.673190087248119526e+06
1.492561403508771946e+03,-5.661870391384090297e+06
1.494421052631578959e+03,-5.650607677874004468e+06
1.496280701754385973e+03,-5.639401514389738441e+06
1.498140350877192986e+03,-5.628251472959908657e+06
1.500000000000000000e+03,-5.617157129914657213e+06


==> anc/Fig_data/fig1/lam_left.csv <==
0.000000000000000000e+00,2.324380165289256439e+01
1.897243107769423620e+00,2.324380165289514721e+01
3.794486215538847240e+00,2.324380165306051893e+01
5.691729323308271304e+00,2.324380165480420146e+01
7.588972431077694480e+00,2.324380166362008637e+01
9.486215538847117656e+00,2.324380169374844129e+01
1.138345864661654261e+01,2.324380177464685460e+01
1.328070175438596578e+01,2.324380195919648173e+01
1.517794486215538896e+01,2.324380233356399117e+01
1.707518796992481214e+01,2.324380302861958469e+01
1.897243107769423531e+01,2.324380423279698604e+01
2.086967418546365849e+01,2.324380620627277594e+01
2.276691729323308522e+01,2.324380929631694670e+01
2.466416040100250839e+01,2.324381395367451830e+01
2.656140350877193157e+01,2.324382074981352986e+01
2.845864661654135475e+01,2.324383039487137381e+01
3.035588972431077792e+01,2.324384375613624698e+01
3.225313283208020465e+01,2.324386187687863270e+01
3.415037593984962427e+01,2.324388599536264266e+01
3.604761904761905100e+01,2.324391756386130936e+01
3.794486215538847063e+01,2.324395826749629634e+01
3.984210526315789735e+01,2.324401004273732596e+01
4.173934837092731698e+01,2.324407509539336303e+01
4.363659147869674371e+01,2.324415591793811231e+01
4.553383458646617044e+01,2.324425530602084677e+01
4.743107769423559006e+01,2.324437637402411383e+01
4.932832080200501679e+01,2.324452256953459184e+01
5.122556390977443641e+01,2.324469768661812452e+01
5.312280701754386314e+01,2.324490587778721462e+01
5.502005012531328276e+01,2.324515166457431903e+01
5.691729323308270949e+01,2.324543994663255475e+01
5.881453634085212911e+01,2.324577600929920962e+01
6.071177944862155584e+01,2.324616552957894555e+01
6.260902255639098257e+01,2.324661458050305640e+01
6.450626566416040930e+01,2.324712963385251996e+01
6.640350877192982182e+01,2.324771756123456612e+01
6.830075187969924855e+01,2.324838563351810805e+01
7.019799498746867528e+01,2.324914151864926382e+01
7.209523809523810201e+01,2.324999327787871195e+01
7.399248120300751452e+01,2.325094936043962690e+01
7.588972431077694125e+01,2.325201859673544291e+01
7.778696741854636798e+01,2.325321019009188817e+01
7.968421052631579471e+01,2.325453370715203860e+01
8.158145363408522144e+01,2.325599906698820618e+01
8.347869674185463396e+01,2.325761652901519838e+01
8.537593984962406068e+01,2.325939667980047432e+01
8.727318295739348741e+01,2.326135041886019650e+01
8.917042606516291414e+01,2.326348894354381969e+01
9.106766917293234087e+01,2.326582373310603558e+01
9.296491228070175339e+01,2.326836653206989070e+01
9.486215538847118012e+01,2.327112933298286279e+01
9.675939849624060685e+01,2.327412435867066876e+01
9.865664160401003357e+01,2.327736404408867088e+01
1.005538847117794461e+02,2.328086101787151208e+01
1.024511278195488728e+02,2.328462808368055192e+01
1.043483709273182996e+02,2.328867820144054690e+01
1.062456140350877263e+02,2.329302446855939834e+01
1.081428571428571530e+02,2.329768010121631860e+01
1.100401002506265655e+02,2.330265841580122199e+01
1.119373433583959923e+02,2.330797281058455184e+01
1.138345864661654190e+02,2.331363674768760674e+01
1.157318295739348457e+02,2.331966373542257998e+01
1.176290726817042582e+02,2.332606731106550413e+01
1.195263157894736850e+02,2.333286102411422647e+01
1.214235588972431117e+02,2.334005842008816600e+01
1.233208020050125384e+02,2.334767302491082219e+01
1.252180451127819651e+02,2.335571832991762165e+01
1.271152882205513777e+02,2.336420777752147515e+01
1.290125313283208186e+02,2.337315474756866607e+01
1.309097744360902311e+02,2.338257254440640764e+01
1.328070175438596436e+02,2.339247438468242279e+01
1.347042606516290846e+02,2.340287338589274313e+01
1.366015037593984971e+02,2.341378255568576350e+01
1.384987468671679380e+02,2.342521478193138051e+01
1.403959899749373506e+02,2.343718282355412086e+01
1.422932330827067631e+02,2.344969930213224174e+01
1.441904761904762040e+02,2.346277669425622037e+01
1.460877192982456165e+02,2.347642732463848603e+01
1.479849624060150290e+02,2.349066335996456800e+01
1.498822055137844700e+02,2.350549680347199910e+01
1.517794486215538825e+02,2.352093949024143527e+01
1.536766917293233234e+02,2.353700308318227385e+01
1.555739348370927360e+02,2.355369906969269067e+01
1.574711779448621485e+02,2.357103875897498213e+01
1.593684210526315894e+02,2.358903327998091370e+01
1.612656641604010019e+02,2.360769357996806761e+01
1.631629072681704429e+02,2.362703042363807882e+01
1.650601503759398554e+02,2.364705439283478228e+01
1.669573934837092679e+02,2.366777588677740596e+01
1.688546365914787089e+02,2.368920512280006818e+01
1.707518796992481214e+02,2.371135213757446536e+01
1.726491228070175623e+02,2.373422678878857894e+01
1.745463659147869748e+02,2.375783875725597483e+01
1.764436090225563873e+02,2.378219754942921682e+01
1.783408521303258283e+02,2.380731250029319312e+01
1.802380952380952408e+02,2.383319277661335533e+01
1.821353383458646817e+02,2.385984738051313059e+01
1.840325814536340943e+02,2.388728515336007518e+01
1.859298245614035068e+02,2.391551477993275654e+01
1.878270676691729477e+02,2.394454479285077397e+01
1.897243107769423602e+02,2.397438357724359648e+01
1.916215538847117728e+02,2.400503937563838974e+01
1.935187969924812137e+02,2.403652029304651094e+01
1.954160401002506262e+02,2.406883430222907094e+01
1.973132832080200671e+02,2.410198924912525342e+01
1.992105263157894797e+02,2.413599285842300901e+01
2.011077694235588922e+02,2.417085273925877686e+01
2.030050125313283331e+02,2.420657639102756065e+01
2.049022556390977456e+02,2.424317120929195468e+01
2.067994987468671866e+02,2.428064449177335504e+01
2.086967418546365991e+02,2.431900344441361739e+01
2.105939849624060116e+02,2.435825518749481589e+01
2.124912280701754526e+02,2.439840676180769208e+01
2.143884711779448651e+02,2.443946513485281713e+01
2.162857142857143060e+02,2.448143720707274795e+01
2.181829573934837185e+02,2.452432981809814549e+01
2.200802005012531311e+02,2.456814975300637016e+01
2.219774436090225720e+02,2.461290374858030106e+01
2.238746867167919845e+02,2.465859849956245853e+01
2.257719298245613970e+02,2.470524066490024495e+01
2.276691729323308380e+02,2.475283687397108423e+01
2.295664160401002505e+02,2.480139373279001092e+01
2.314636591478696914e+02,2.485091783019015921e+01
2.333609022556391039e+02,2.490141574397253521e+01
2.352581453634085165e+02,2.495289404702634428e+01
2.371553884711779574e+02,2.500535931341041262e+01
2.390526315789473699e+02,2.505881812440017953e+01
2.409498746867168109e+02,2.511327707449405722e+01
2.428471177944862234e+02,2.516874277737828791e+01
2.447443609022556359e+02,2.522522187185250786e+01
2.466416040100250768e+02,2.528272102770997165e+01
2.485388471177944893e+02,2.534124695157938234e+01
2.504360902255639303e+02,2.540080639272051855e+01
2.523333333333333428e+02,2.546140614878008890e+01
2.542305764411027553e+02,2.552305307150749414e+01
2.561278195488721963e+02,2.558575407242791400e+01
2.580250626566416372e+02,2.564951612847899298e+01
2.599223057644110213e+02,2.571434628760996688e+01
2.618195488721804622e+02,2.578025167434412168e+01
2.637167919799499032e+02,2.584723949530919640e+01
2.656140350877192873e+02,2.591531704473630171e+01
2.675112781954887282e+02,2.598449170993056612e+01
2.694085213032581692e+02,2.605477097671435160e+01
2.713057644110275533e+02,2.612616243484844958e+01
2.732030075187969942e+02,2.619867378343101194e+01
2.751002506265664351e+02,2.627231283628219316e+01
2.769974937343358761e+02,2.634708752731003401e+01
2.788947368421052602e+02,2.642300591586910130e+01
2.807919799498747011e+02,2.650007619211123355e+01
2.826892230576441420e+02,2.657830668232933746e+01
2.845864661654135261e+02,2.665770585430458439e+01
2.864837092731829671e+02,2.673828232265510607e+01
2.883809523809524080e+02,2.682004485419303919e+01
2.902781954887217921e+02,2.690300237329171296e+01
2.921754385964912331e+02,2.698716396727022371e+01
2.940726817042606740e+02,2.707253889179594353e+01
2.959699248120300581e+02,2.715913657631177713e+01
2.978671679197994990e+02,2.724696662949118320e+01
2.997644110275689400e+02,2.733603884472713474e+01
3.016616541353383809e+02,2.742636320565749131e+01
3.035588972431077650e+02,2.751794989173024319e+01
3.054561403508772059e+02,2.761080928382038380e+01
3.073533834586466469e+02,2.770495196989219977e+01
3.092506265664160310e+02,2.780038875072143512e+01
3.111478696741854719e+02,2.789713064567953538e+01
3.130451127819549129e+02,2.799518889857917259e+01
3.149423558897242970e+02,2.809457498359616778e+01
3.168395989974937379e+02,2.819530061126669551e+01
3.187368421052631788e+02,2.829737773456465533e+01
3.206340852130326198e+02,2.840081855506821995e+01
3.225313283208020039e+02,2.850563552921847332e+01
3.244285714285714448e+02,2.861184137467837729e+01
3.263258145363408858e+02,2.871944907679304748e+01
3.282230576441102698e+02,2.882847189516542130e+01
3.301203007518797108e+02,2.893892337034123230e+01
3.320175438596491517e+02,2.905081733062408489e+01
3.339147869674185358e+02,2.916416789901416706e+01
3.358120300751879768e+02,2.927898950028424352e+01
3.377092731829574177e+02,2.939529686819930276e+01
3.396065162907268018e+02,2.951310505288078545e+01
3.415037593984962427e+02,2.963242942833169025e+01
3.434010025062656837e+02,2.975328570012083418e+01
3.452982456140351246e+02,2.987568991323867351e+01
3.471954887218045087e+02,2.999965846013169468e+01
3.490927318295739497e+02,3.012520808892033486e+01
3.509899749373433906e+02,3.025235591181353811e+01
3.528872180451127747e+02,3.038111941372163471e+01
3.547844611528822156e+02,3.051151646108115045e+01
3.566817042606516566e+02,3.064356531089892144e+01
3.585789473684210407e+02,3.077728462002261978e+01
3.604761904761904816e+02,3.091269345464857921e+01
3.623734335839599225e+02,3.104981130007783463e+01
3.642706766917293635e+02,3.118865807072422669e+01
3.661679197994987476e+02,3.132925412039694635e+01
3.680651629072681885e+02,3.147162025284957210e+01
3.699624060150376295e+02,3.161577773262651903e+01
3.718596491228070136e+02,3.176174829620259743e+01
3.737568922305764545e+02,3.190955416343587814e+01
3.756541353383458954e+02,3.205921804934276054e+01
3.775513784461152795e+02,3.221076317620829599e+01
3.794486215538847205e+02,3.236421328604429704e+01
3.813458646616541614e+02,3.251959265340828154e+01
3.832431077694235455e+02,3.267692609860021236e+01
3.851403508771929864e+02,3.283623900124709394e+01
3.870375939849624274e+02,3.299755731429210925e+01
3.889348370927318683e+02,3.316090757840348147e+01
3.908320802005012524e+02,3.332631693682523633e+01
3.927293233082706934e+02,3.349381315067091691e+01
3.946265664160401343e+02,3.366342461469745473e+01
3.965238095238095184e+02,3.383518037356255803e+01
3.984210526315789593e+02,3.400911013859269616e+01
4.003182957393484003e+02,3.418524430507415701e+01
4.022155388471177844e+02,3.436361397009587648e+01
4.041127819548872253e+02,3.454425095095932363e+01
4.060100250626566663e+02,3.472718780417921636e+01
4.079072681704260503e+02,3.491245784509840888e+01
4.098045112781954913e+02,3.510009516814348984e+01
4.117017543859649322e+02,3.529013466773712082e+01
4.135989974937343732e+02,3.548261205990917944e+01
4.154962406015037573e+02,3.567756390461667593e+01
4.173934837092731982e+02,3.587502762881324969e+01
4.192907268170426391e+02,3.607504155029214132e+01
4.211879699248120232e+02,3.627764490233767702e+01
4.230852130325814642e+02,3.648287785921078097e+01
4.249824561403509051e+02,3.669078156251215006e+01
4.268796992481202892e+02,3.690139814845242938e+01
4.287769423558897302e+02,3.711477077606317465e+01
4.306741854636591711e+02,3.733094365639880152e+01
4.325714285714286120e+02,3.754996208275851899e+01
4.344686716791979961e+02,3.777187246197629378e+01
4.363659147869674371e+02,3.799672234682425653e+01
4.382631578947368780e+02,3.822456046957159259e+01
4.401604010025062621e+02,3.845543677675301097e+01
4.420576441102757030e+02,3.868940246519333215e+01
4.439548872180451440e+02,3.892651001934922306e+01
4.458521303258145281e+02,3.916681325000660507e+01
4.477493734335839690e+02,3.941036733442144424e+01
4.496466165413534100e+02,3.965722885793804409e+01
4.515438596491227941e+02,3.990745585716413046e+01
4.534411027568922350e+02,4.016110786476856731e+01
4.553383458646616759e+02,4.041824595597221759e+01
4.572355889724311169e+02,4.067893279680827590e+01
4.591328320802005010e+02,4.094323269422852718e+01
4.610300751879699419e+02,4.121121164814271509e+01
4.629273182957393828e+02,4.148293740547138952e+01
4.648245614035087669e+02,4.175847951631805444e+01
4.667218045112782079e+02,4.203790939233409318e+01
4.686190476190476488e+02,4.232130036740525014e+01
4.705162907268170329e+02,4.260872776074497637e+01
4.724135338345864739e+02,4.290026894252021350e+01
4.743107769423559148e+02,4.319600340212029010e+01
4.762080200501253557e+02,4.349601281920012497e+01
4.781052631578947398e+02,4.380038113763034602e+01
4.800025062656641808e+02,4.410919464248689081e+01
4.818997493734336217e+02,4.442254204022879094e+01
4.837969924812030058e+02,4.474051454223060631e+01
4.856942355889724467e+02,4.506320595181465904e+01
4.875914786967418877e+02,4.539071275497315838e+01
4.894887218045112718e+02,4.572313421494740027e+01
4.913859649122807127e+02,4.606057247087148454e+01
4.932832080200501537e+02,4.640313264068124965e+01
4.951804511278195378e+02,4.675092292849158326e+01
4.970776942355889787e+02,4.710405473669241161e+01
4.989749373433584196e+02,4.746264278298917816e+01
5.008721804511278606e+02,4.782680522264966072e+01
5.027694235588972447e+02,4.819666377623571663e+01
5.046666666666666856e+02,4.857234386308951457e+01
5.065639097744361266e+02,4.895397474090867718e+01
5.084611528822055107e+02,4.934168965170362497e+01
5.103583959899749516e+02,4.973562597450536060e+01
5.122556390977443925e+02,5.013592538517799824e+01
5.141528822055138335e+02,5.054273402372738389e+01
5.160501253132832744e+02,5.095620266951308963e+01
5.179473684210526017e+02,5.137648692482253665e+01
5.198446115288220426e+02,5.180374740724285942e+01
5.217418546365914835e+02,5.223814995136224582e+01
5.236390977443609245e+02,5.267986582029725895e+01
5.255363408521303654e+02,5.312907192764252784e+01
5.274335839598998064e+02,5.358595107042800265e+01
5.293308270676691336e+02,5.405069217370956380e+01
5.312280701754385746e+02,5.452349054752676238e+01
5.331253132832080155e+02,5.500454815689883503e+01
5.350225563909774564e+02,5.549407390569055565e+01
5.369197994987468974e+02,5.599228393515970481e+01
5.388170426065163383e+02,5.649940193806843780e+01
5.407142857142857792e+02,5.701565948935524375e+01
5.426115288220551065e+02,5.754129639434555799e+01
5.445087719298245474e+02,5.807656105563129501e+01
5.464060150375939884e+02,5.862171085977405482e+01
5.483032581453634293e+02,5.917701258511139883e+01
5.502005012531328703e+02,5.974274283200085733e+01
5.520977443609023112e+02,6.031918847698646857e+01
5.539949874686717521e+02,6.090664715240581728e+01
5.558922305764410794e+02,6.150542775317129696e+01
5.577894736842105203e+02,6.211585097248944010e+01
5.596867167919799613e+02,6.273824986849276542e+01
5.615839598997494022e+02,6.337297046388651012e+01
5.634812030075188432e+02,6.402037238084922421e+01
5.653784461152882841e+02,6.468082951365991562e+01
5.672756892230576113e+02,6.535473074166999652e+01
5.691729323308270523e+02,6.604248068549506456e+01
5.710701754385964932e+02,6.674450050946978763e+01
5.729674185463659342e+02,6.746122877377420934e+01
5.748646616541353751e+02,6.819312233976877735e+01
5.767619047619048160e+02,6.894065733252277539e+01
5.786591478696742570e+02,6.970433016477002752e+01
5.805563909774435842e+02,7.048465862689864991e+01
5.824536340852130252e+02,7.128218304803900196e+01
5.843508771929824661e+02,7.209746753365948280e+01
5.862481203007519071e+02,7.293110128568591222e+01
5.881453634085213480e+02,7.378370001156760338e+01
5.900426065162907889e+02,7.465590742941498092e+01
5.919398496240601162e+02,7.554839687691453776e+01
5.938370927318295571e+02,7.646187303245072542e+01
5.957343358395989981e+02,7.739707375770781539e+01
5.976315789473684390e+02,7.835477207183873816e+01
5.995288220551378799e+02,7.933577826832262758e+01
6.014260651629073209e+02,8.034094218664775156e+01
6.033233082706767618e+02,8.137115565224846137e+01
6.052205513784460891e+02,8.242735509937041627e+01
6.071177944862155300e+02,8.351052439307996167e+01
6.090150375939849710e+02,8.462169786830119733e+01
6.109122807017544119e+02,8.576196360557820242e+01
6.128095238095238528e+02,8.693246696536444063e+01
6.147067669172932938e+02,8.813441440498880297e+01
6.166040100250626210e+02,8.936907760498068853e+01
6.185012531328320620e+02,9.063779793444696509e+01
6.203984962406015029e+02,9.194199128843676760e+01
6.222957393483709438e+02,9.328315333395356390e+01
6.241929824561403848e+02,9.466286520547923544e+01
6.260902255639098257e+02,9.608279969557382572e+01
6.279874686716792667e+02,9.754472799151798768e+01
6.298847117794485939e+02,9.905052701500382284e+01
6.317819548872180349e+02,1.006021874288392866e+02
6.336791979949874758e+02,1.022018223824193228e+02
6.355764411027569167e+02,1.038516770768198683e+02
6.374736842105263577e+02,1.055541392404138463e+02
6.393709273182957986e+02,1.073117506179565623e+02
6.412681704260652396e+02,1.091272195891593810e+02
6.431654135338345668e+02,1.110034350487117223e+02
6.450626566416040077e+02,1.129434816971554056e+02
6.469598997493734487e+02,1.149506569129167133e+02
6.488571428571428896e+02,1.170284893995440143e+02
6.507543859649123306e+02,1.191807598300138977e+02
6.526516290726817715e+02,1.214115237420562892e+02
6.545488721804510988e+02,1.237251369762577866e+02
6.564461152882205397e+02,1.261262839925747841e+02
6.583433583959899806e+02,1.286200094525176780e+02
6.602406015037594216e+02,1.312117535151609786e+02
6.621378446115288625e+02,1.339073913663664257e+02
6.640350877192983035e+02,1.367132775860198421e+02
6.659323308270677444e+02,1.396362960580919435e+02
6.678295739348370716e+02,1.426839162488989814e+02
6.697268170426065126e+02,1.458642568218843394e+02
6.716240601503759535e+02,1.491861577297379711e+02
6.735213032581453945e+02,1.526592621314290739e+02
6.754185463659148354e+02,1.562941097330340767e+02
6.773157894736842763e+02,1.601022434547780620e+02
6.792130325814536036e+02,1.640963316983364280e+02
6.811102756892230445e+02,1.682903089426628185e+02
6.830075187969924855e+02,1.726995379559507455e+02
6.849047619047619264e+02,1.773409976029026893e+02
6.868020050125313674e+02,1.822335010865141669e+02
6.886992481203008083e+02,1.873979505379799662e+02
6.905964912280702492e+02,1.928576352189996328e+02
6.924937343358395765e+02,1.986385823089505891e+02
6.943909774436090174e+02,2.047699714227698848e+02
6.962882205513784584e+02,2.112846267895251344e+02
6.981854636591478993e+02,2.182196046137471797e+02
7.000827067669173402e+02,2.256168978099620972e+02
7.019799498746867812e+02,2.335242864176930482e+02
7.038771929824561084e+02,2.419963700833837947e+02
7.057744360902255494e+02,2.510958297684787510e+02
7.076716791979949903e+02,2.608949803376216892e+02
7.095689223057644313e+02,2.714776953917864262e+02
7.114661654135338722e+02,2.829418128032340860e+02
7.133634085213033131e+02,2.954021670919510711e+02
7.152606516290727541e+02,3.089944478643554930e+02
7.171578947368420813e+02,3.238801593374805634e+02
7.190551378446115223e+02,3.402530658412692333e+02
7.209523809523809632e+02,3.583476700373492463e+02
7.228496240601504041e+02,3.784505132464448138e+02
7.247468671679198451e+02,4.009154582019317559e+02
7.266441102756892860e+02,4.261846937938439623e+02
7.285413533834587270e+02,4.548181275690443499e+02
7.304385964912280542e+02,4.875353523060342127e+02
7.323358395989974952e+02,5.252769441739718559e+02
7.342330827067669361e+02,5.692963455217803812e+02
7.361303258145363770e+02,6.213017506013750335e+02
7.380275689223058180e+02,6.836829079932257400e+02
7.399248120300752589e+02,7.598887010052529831e+02
7.418220551378445862e+02,8.550870210652863079e+02
7.437192982456140271e+02,9.773882109852211215e+02
7.456165413533834680e+02,1.140286816843518181e+03
7.475137844611529090e+02,1.368018697750722595e+03
7.494110275689223499e+02,1.708903319083215138e+03
7.513082706766917909e+02,2.275147584144698158e+03
7.532055137844612318e+02,3.400570207505528288e+03
7.551027568922305591e+02,6.721331890334426134e+03
7.570000000000000000e+02,2.726837859165944392e+05


==> anc/Fig_data/fig1/lam_right.csv <==
7.580000000000000000e+02,-1.374604851301055533e+04
7.598596491228070136e+02,-4.657137386685365527e+03
7.617192982456140271e+02,-2.804804428024330264e+03
7.635789473684210407e+02,-2.007351846873588784e+03
7.654385964912280542e+02,-1.563386637776009820e+03
7.672982456140350678e+02,-1.280515065072655489e+03
7.691578947368420813e+02,-1.084522502772980715e+03
7.710175438596490949e+02,-9.407125604443884868e+02
7.728771929824561084e+02,-8.306936627432664864e+02
7.747368421052631220e+02,-7.438083373170957202e+02
7.765964912280701355e+02,-6.734544908798957294e+02
7.784561403508771491e+02,-6.153240292683639154e+02
7.803157894736841627e+02,-5.664861332434172709e+02
7.821754385964911762e+02,-5.248776073190074385e+02
7.840350877192981898e+02,-4.890039452572873415e+02
7.858947368421053170e+02,-4.577560230959413161e+02
7.877543859649123306e+02,-4.302934010674635488e+02
7.896140350877193441e+02,-4.059676090146719503e+02
7.914736842105263577e+02,-3.842702961686412095e+02
7.933333333333333712e+02,-3.647973250807709178e+02
7.951929824561403848e+02,-3.472233685311859404e+02
7.970526315789473983e+02,-3.312835917388418352e+02
7.989122807017544119e+02,-3.167602167252767345e+02
8.007719298245614254e+02,-3.034725153117926766e+02
8.026315789473684390e+02,-2.912692516176822437e+02
8.044912280701754526e+02,-2.800229019623937461e+02
8.063508771929824661e+02,-2.696251828795756751e+02
8.082105263157894797e+02,-2.599835544140098023e+02
8.100701754385964932e+02,-2.510184592581152287e+02
8.119298245614035068e+02,-2.426611231931511554e+02
8.137894736842105203e+02,-2.348517880610172313e+02
8.156491228070175339e+02,-2.275382811854404395e+02
8.175087719298245474e+02,-2.206748488030840747e+02
8.193684210526315610e+02,-2.142211983578128525e+02
8.212280701754385746e+02,-2.081417072951228420e+02
8.230877192982455881e+02,-2.024047655361769102e+02
8.249473684210526017e+02,-1.969822260032460122e+02
8.268070175438596152e+02,-1.918489430329523771e+02
8.286666666666666288e+02,-1.869823827028606900e+02
8.305263157894736423e+02,-1.823622923311044701e+02
8.323859649122806559e+02,-1.779704189245462373e+02
8.342456140350877831e+02,-1.737902683215957325e+02
8.361052631578947967e+02,-1.698068983288059712e+02
8.379649122807018102e+02,-1.660067403825163126e+02
8.398245614035088238e+02,-1.623774452497248717e+02
8.416842105263158373e+02,-1.589077490706970366e+02
8.435438596491228509e+02,-1.555873566820030192e+02
8.454035087719298645e+02,-1.524068396739951368e+02
8.472631578947368780e+02,-1.493575470566240995e+02
8.491228070175438916e+02,-1.464315267510004333e+02
8.509824561403509051e+02,-1.436214564065710988e+02
8.528421052631579187e+02,-1.409205822764592710e+02
8.547017543859649322e+02,-1.383226650769630623e+02
8.565614035087719458e+02,-1.358219319175411215e+02
8.584210526315789593e+02,-1.334130335216778747e+02
8.602807017543859729e+02,-1.310910060716241503e+02
8.621403508771929864e+02,-1.288512371040596634e+02
8.640000000000000000e+02,-1.266894349638475177e+02
8.658596491228070136e+02,-1.246016013900096624e+02
8.677192982456140271e+02,-1.225840068656433317e+02
8.695789473684210407e+02,-1.206331684119355288e+02
8.714385964912280542e+02,-1.187458295482799713e+02
8.732982456140350678e+02,-1.169189421757459826e+02
8.751578947368420813e+02,-1.151496501721402410e+02
8.770175438596490949e+02,-1.134352745127443569e+02
8.788771929824561084e+02,-1.117732997538213624e+02
8.807368421052631220e+02,-1.101613617354400816e+02
8.825964912280701355e+02,-1.085972363771880964e+02
8.844561403508771491e+02,-1.070788294550974058e+02
8.863157894736841627e+02,-1.056041672610063245e+02
8.881754385964911762e+02,-1.041713880567210140e+02
8.900350877192981898e+02,-1.027787342452077155e+02
8.918947368421052033e+02,-1.014245451895633749e+02
8.937543859649122169e+02,-1.001072506180943265e+02
8.956140350877192304e+02,-9.882536456046531725e+01
8.974736842105263577e+02,-9.757747976566626846e+01
8.993333333333333712e+02,-9.636226255770498028e+01
9.011929824561403848e+02,-9.517844808949405433e+01
9.030526315789473983e+02,-9.402483595949402684e+01
9.049122807017544119e+02,-9.290028615907439757e+01
9.067719298245614254e+02,-9.180371532191770712e+01
9.086315789473684390e+02,-9.073409324949581389e+01
9.104912280701754526e+02,-8.969043968920345833e+01
9.123508771929824661e+02,-8.867182134395351056e+01
9.142105263157894797e+02,-8.767734909412911293e+01
9.160701754385964932e+02,-8.670617541438808473e+01
9.179298245614035068e+02,-8.575749196968806132e+01
9.197894736842105203e+02,-8.483052737608339555e+01
9.216491228070175339e+02,-8.392454511336192979e+01
9.235087719298245474e+02,-8.303884157755565809e+01
9.253684210526315610e+02,-8.217274426257594655e+01
9.272280701754385746e+02,-8.132561006105463264e+01
9.290877192982455881e+02,-8.049682367539851668e+01
9.309473684210526017e+02,-7.968579613079481305e+01
9.328070175438596152e+02,-7.889196338260514096e+01
9.346666666666666288e+02,-7.811478501125945684e+01
9.365263157894737560e+02,-7.735374299828045253e+01
9.383859649122807696e+02,-7.660834057760371252e+01
9.402456140350877831e+02,-7.587810115689704560e+01
9.421052631578947967e+02,-7.516256730388458607e+01
9.439649122807018102e+02,-7.446129979319260883e+01
9.458245614035088238e+02,-7.377387670954196608e+01
9.476842105263158373e+02,-7.309989260341801298e+01
9.495438596491228509e+02,-7.243895769568915455e+01
9.514035087719298645e+02,-7.179069712789119251e+01
9.532631578947368780e+02,-7.115475025513302398e+01
9.551228070175438916e+02,-7.053076997884771515e+01
9.569824561403509051e+02,-6.991842211676770091e+01
9.588421052631579187e+02,-6.931738480776016331e+01
9.607017543859649322e+02,-6.872734794923806589e+01
9.625614035087719458e+02,-6.814801266514355405e+01
9.644210526315789593e+02,-6.757909080254468392e+01
9.662807017543859729e+02,-6.702030445507882916e+01
9.681403508771929864e+02,-6.647138551158499808e+01
9.700000000000000000e+02,-6.593207522839834667e+01
9.718596491228070136e+02,-6.540212382384039813e+01
9.737192982456140271e+02,-6.488129009360635280e+01
9.755789473684210407e+02,-6.436934104578938332e+01
9.774385964912280542e+02,-6.386605155438257952e+01
9.792982456140350678e+02,-6.337120403016461978e+01
9.811578947368420813e+02,-6.288458810799944132e+01
9.830175438596490949e+02,-6.240600034953803288e+01
9.848771929824561084e+02,-6.193524396051989100e+01
9.867368421052631220e+02,-6.147212852177969467e+01
9.885964912280701355e+02,-6.101646973322488066e+01
9.904561403508771491e+02,-6.056808917006332393e+01
9.923157894736841627e+02,-6.012681405056973460e+01
9.941754385964911762e+02,-5.969247701480416168e+01
9.960350877192981898e+02,-5.926491591364232647e+01
9.978947368421052033e+02,-5.884397360759449924e+01
9.997543859649122169e+02,-5.842949777486377627e+01
1.001614035087719230e+03,-5.802134072816526356e+01
1.003473684210526358e+03,-5.761935923983951824e+01
1.005333333333333371e+03,-5.722341437482637616e+01
1.007192982456140385e+03,-5.683337133108368988e+01
1.009052631578947398e+03,-5.644909928708428737e+01
1.010912280701754412e+03,-5.607047125600077209e+01
1.012771929824561425e+03,-5.569736394626469433e+01
1.014631578947368439e+03,-5.532965762815828015e+01
1.016491228070175453e+03,-5.496723600614951266e+01
1.018350877192982466e+03,-5.460998609667559123e+01
1.020210526315789480e+03,-5.425779811110660233e+01
1.022070175438596493e+03,-5.391056534364469144e+01
1.023929824561403507e+03,-5.356818406390053866e+01
1.025789473684210407e+03,-5.323055341393195050e+01
1.027649122807017648e+03,-5.289757530953917808e+01
1.029508771929824434e+03,-5.256915434558323597e+01
1.031368421052631675e+03,-5.224519770517579786e+01
1.033228070175438461e+03,-5.192561507251869557e+01
1.035087719298245702e+03,-5.161031854925945339e+01
1.036947368421052715e+03,-5.129922257416805564e+01
1.038807017543859729e+03,-5.099224384599847326e+01
1.040666666666666742e+03,-5.068930124939181781e+01
1.042526315789473756e+03,-5.039031578366044783e+01
1.044385964912280770e+03,-5.009521049435922890e+01
1.046245614035087783e+03,-4.980391040747261400e+01
1.048105263157894797e+03,-4.951634246614543144e+01
1.049964912280701810e+03,-4.923243546981061769e+01
1.051824561403508824e+03,-4.895212001563064774e+01
1.053684210526315837e+03,-4.867532844213275922e+01
1.055543859649122851e+03,-4.840199477495684022e+01
1.057403508771929864e+03,-4.813205467462007192e+01
1.059263157894736878e+03,-4.786544538620304934e+01
1.061122807017543892e+03,-4.760210569089346677e+01
1.062982456140350905e+03,-4.734197585928204433e+01
1.064842105263157919e+03,-4.708499760636847498e+01
1.066701754385964932e+03,-4.683111404817507406e+01
1.068561403508771946e+03,-4.658026965992302593e+01
1.070421052631578959e+03,-4.633241023569068773e+01
1.072280701754385973e+03,-4.608748284951165175e+01
1.074140350877192986e+03,-4.584543581782529031e+01
1.076000000000000000e+03,-4.560621866325453055e+01
1.077859649122807014e+03,-4.536978207964080667e+01
1.079719298245614027e+03,-4.513607789828045469e+01
1.081578947368421041e+03,-4.490505905533158426e+01
1.083438596491228054e+03,-4.467667956033164955e+01
1.085298245614035068e+03,-4.445089446578453618e+01
1.087157894736842081e+03,-4.422765983777334498e+01
1.089017543859649095e+03,-4.400693272756942775e+01
1.090877192982456108e+03,-4.378867114417891315e+01
1.092736842105263122e+03,-4.357283402781222748e+01
1.094596491228070136e+03,-4.335938122422365382e+01
1.096456140350877149e+03,-4.314827345990004659e+01
1.098315789473684163e+03,-4.293947231805091747e+01
1.100175438596491176e+03,-4.273294021539577869e+01
1.102035087719298190e+03,-4.252864037968557653e+01
1.103894736842105203e+03,-4.232653682795831429e+01
1.105754385964912217e+03,-4.212659434548603343e+01
1.107614035087719230e+03,-4.192877846538921460e+01
1.109473684210526244e+03,-4.173305544890634877e+01
1.111333333333333258e+03,-4.153939226627448988e+01
1.113192982456140271e+03,-4.134775657821305828e+01
1.115052631578947512e+03,-4.115811671798656590e+01
1.116912280701754298e+03,-4.097044167402040671e+01
1.118771929824561539e+03,-4.078470107305586367e+01
1.120631578947368325e+03,-4.060086516381967670e+01
1.122491228070175566e+03,-4.041890480119285911e+01
1.124350877192982352e+03,-4.023879143086071508e+01
1.126210526315789593e+03,-4.006049707442836194e+01
1.128070175438596380e+03,-3.988399431498220338e+01
1.129929824561403620e+03,-3.970925628308217625e+01
1.131789473684210407e+03,-3.953625664317376476e+01
1.133649122807017648e+03,-3.936496958040262939e+01
1.135508771929824434e+03,-3.919536978781736991e+01
1.137368421052631675e+03,-3.902743245394443505e+01
1.139228070175438461e+03,-3.886113325073194602e+01
1.141087719298245702e+03,-3.869644832183892902e+01
1.142947368421052715e+03,-3.853335427126790336e+01
1.144807017543859729e+03,-3.837182815231718536e+01
1.146666666666666742e+03,-3.821184745685862083e+01
1.148526315789473756e+03,-3.805339010491293550e+01
1.150385964912280770e+03,-3.789643443452704474e+01
1.152245614035087783e+03,-3.774095919193552362e+01
1.154105263157894797e+03,-3.758694352199163546e+01
1.155964912280701810e+03,-3.743436695888036070e+01
1.157824561403508824e+03,-3.728320941707612945e+01
1.159684210526315837e+03,-3.713345118255801935e+01
1.161543859649122851e+03,-3.698507290426708494e+01
1.163403508771929864e+03,-3.683805558579681616e+01
1.165263157894736878e+03,-3.669238057731030977e+01
1.167122807017543892e+03,-3.654802956768131850e+01
1.168982456140350905e+03,-3.640498457684000044e+01
1.170842105263157919e+03,-3.626322794833622964e+01
1.172701754385964932e+03,-3.612274234209205304e+01
1.174561403508771946e+03,-3.598351072735562184e+01
1.176421052631578959e+03,-3.584551637583753347e+01
1.178280701754385973e+03,-3.570874285503159484e+01
1.180140350877192986e+03,-3.557317402171179310e+01
1.182000000000000000e+03,-3.543879401559870956e+01
1.183859649122807014e+03,-3.530558725319193769e+01
1.185719298245614027e+03,-3.517353842176395062e+01
1.187578947368421041e+03,-3.504263247350976229e+01
1.189438596491228054e+03,-3.491285461984537619e+01
1.191298245614035068e+03,-3.478419032585468784e+01
1.193157894736842081e+03,-3.465662530487909265e+01
1.195017543859649095e+03,-3.453014551324318404e+01
1.196877192982456108e+03,-3.440473714511480097e+01
1.198736842105263122e+03,-3.428038662749626297e+01
1.200596491228070136e+03,-3.415708061533827333e+01
1.202456140350877149e+03,-3.403480598678260094e+01
1.204315789473684163e+03,-3.391354983851530136e+01
1.206175438596491176e+03,-3.379329948124148331e+01
1.208035087719298190e+03,-3.367404243526960528e+01
1.209894736842105203e+03,-3.355576642620631134e+01
1.211754385964912217e+03,-3.343845938075391899e+01
1.213614035087719230e+03,-3.332210942261369979e+01
1.215473684210526244e+03,-3.320670486848637637e+01
1.217333333333333258e+03,-3.309223422417340288e+01
1.219192982456140271e+03,-3.297868618076540770e+01
1.221052631578947512e+03,-3.286604961093251376e+01
1.222912280701754298e+03,-3.275431356529269777e+01
1.224771929824561539e+03,-3.264346726887459482e+01
1.226631578947368325e+03,-3.253350011766098504e+01
1.228491228070175566e+03,-3.242440167521512961e+01
1.230350877192982352e+03,-3.231616166938587753e+01
1.232210526315789593e+03,-3.220876998908976674e+01
1.234070175438596380e+03,-3.210221668117149108e+01
1.235929824561403620e+03,-3.199649194733410695e+01
1.237789473684210407e+03,-3.189158614114043999e+01
1.239649122807017648e+03,-3.178748976508743240e+01
1.241508771929824434e+03,-3.168419346774410172e+01
1.243368421052631675e+03,-3.158168804095696913e+01
1.245228070175438461e+03,-3.147996441711919502e+01
1.247087719298245702e+03,-3.137901366650160284e+01
1.248947368421052715e+03,-3.127882699464503702e+01
1.250807017543859729e+03,-3.117939573980962109e+01
1.252666666666666742e+03,-3.108071137048489874e+01
1.254526315789473756e+03,-3.098276548295186217e+01
1.256385964912280770e+03,-3.088554979890331964e+01
1.258245614035087783e+03,-3.078905616311422477e+01
1.260105263157894797e+03,-3.069327654116473880e+01
1.261964912280701810e+03,-3.059820301721433466e+01
1.263824561403508824e+03,-3.050382779182484683e+01
1.265684210526315837e+03,-3.041014317982911308e+01
1.267543859649122851e+03,-3.031714160824974158e+01
1.269403508771929864e+03,-3.022481561426018359e+01
1.271263157894736878e+03,-3.013315784319123836e+01
1.273122807017543892e+03,-3.004216104658232211e+01
1.274982456140350905e+03,-2.995181808027082226e+01
1.276842105263157919e+03,-2.986212190252569343e+01
1.278701754385964932e+03,-2.977306557222089722e+01
1.280561403508771946e+03,-2.968464224704592525e+01
1.282421052631578959e+03,-2.959684518175652101e+01
1.284280701754385973e+03,-2.950966772645834624e+01
1.286140350877192986e+03,-2.942310332493411096e+01
1.288000000000000000e+03,-2.933714551299812001e+01
1.289859649122807014e+03,-2.925178791689032209e+01
1.291719298245614027e+03,-2.916702425170198154e+01
1.293578947368421041e+03,-2.908284831983423402e+01
1.295438596491228054e+03,-2.899925400948866994e+01
1.297298245614035068e+03,-2.891623529318982477e+01
1.299157894736842081e+03,-2.883378622633708233e+01
1.301017543859649095e+03,-2.875190094578659838e+01
1.302877192982456108e+03,-2.867057366846281141e+01
1.304736842105263122e+03,-2.858979868999614382e+01
1.306596491228070136e+03,-2.850957038339319283e+01
1.308456140350877149e+03,-2.842988319772721439e+01
1.310315789473684163e+03,-2.835073165686032226e+01
1.312175438596491176e+03,-2.827211035818939777e+01
1.314035087719298190e+03,-2.819401397141644239e+01
1.315894736842105431e+03,-2.811643723734602673e+01
1.317754385964912217e+03,-2.803937496670218721e+01
1.319614035087719458e+03,-2.796282203897479945e+01
1.321473684210526244e+03,-2.788677340128288407e+01
1.323333333333333485e+03,-2.781122406726395724e+01
1.325192982456140271e+03,-2.773616911598525547e+01
1.327052631578947512e+03,-2.766160369087278070e+01
1.328912280701754298e+03,-2.758752299866698721e+01
1.330771929824561539e+03,-2.751392230839257991e+01
1.332631578947368325e+03,-2.744079695035233613e+01
1.334491228070175566e+03,-2.736814231513988105e+01
1.336350877192982352e+03,-2.729595385267048258e+01
1.338210526315789593e+03,-2.722422707123049790e+01
1.340070175438596380e+03,-2.715295753654570632e+01
1.341929824561403620e+03,-2.708214087086622612e+01
1.343789473684210407e+03,-2.701177275207247419e+01
1.345649122807017648e+03,-2.694184891279146399e+01
1.347508771929824434e+03,-2.687236513953721584e+01
1.349368421052631675e+03,-2.680331727186083413e+01
1.351228070175438461e+03,-2.673470120152210328e+01
1.353087719298245702e+03,-2.666651287167206874e+01
1.354947368421052488e+03,-2.659874827605479908e+01
1.356807017543859729e+03,-2.653140345822011170e+01
1.358666666666666515e+03,-2.646447451075408708e+01
1.360526315789473756e+03,-2.639795757452247926e+01
1.362385964912280542e+03,-2.633184883792745978e+01
1.364245614035087783e+03,-2.626614453617980161e+01
1.366105263157894569e+03,-2.620084095058322049e+01
1.367964912280701810e+03,-2.613593440783029109e+01
1.369824561403508824e+03,-2.607142127931592412e+01
1.371684210526315837e+03,-2.600729798045723484e+01
1.373543859649122851e+03,-2.594356097003041839e+01
1.375403508771929864e+03,-2.588020674951753364e+01
1.377263157894736878e+03,-2.581723186246549417e+01
1.379122807017543892e+03,-2.575463289385601584e+01
1.380982456140350905e+03,-2.569240646948778917e+01
1.382842105263157919e+03,-2.563054925536964745e+01
1.384701754385964932e+03,-2.556905795712274099e+01
1.386561403508771946e+03,-2.550792931939569286e+01
1.388421052631578959e+03,-2.544716012528918370e+01
1.390280701754385973e+03,-2.538674719578999373e+01
1.392140350877192986e+03,-2.532668738921556795e+01
1.394000000000000000e+03,-2.526697760066872434e+01
1.395859649122807014e+03,-2.520761476150152802e+01
1.397719298245614027e+03,-2.514859583878759608e+01
1.399578947368421041e+03,-2.508991783480532334e+01
1.401438596491228054e+03,-2.503157778652926524e+01
1.403298245614035068e+03,-2.497357276512920521e+01
1.405157894736842081e+03,-2.491589987548013596e+01
1.407017543859649095e+03,-2.485855625567861438e+01
1.408877192982456108e+03,-2.480153907656803369e+01
1.410736842105263122e+03,-2.474484554127289115e+01
1.412596491228070136e+03,-2.468847288473943280e+01
1.414456140350877149e+03,-2.463241837328541806e+01
1.416315789473684163e+03,-2.457667930415708568e+01
1.418175438596491176e+03,-2.452125300509303685e+01
1.420035087719298190e+03,-2.446613683389625038e+01
1.421894736842105431e+03,-2.441132817801337396e+01
1.423754385964912217e+03,-2.435682445411999453e+01
1.425614035087719458e+03,-2.430262310771363587e+01
1.427473684210526244e+03,-2.424872161271337490e+01
1.429333333333333485e+03,-2.419511747106695410e+01
1.431192982456140271e+03,-2.414180821236253038e+01
1.433052631578947512e+03,-2.408879139344851339e+01
1.434912280701754298e+03,-2.403606459805897444e+01
1.436771929824561539e+03,-2.398362543644454448e+01
1.438631578947368325e+03,-2.393147154501188467e+01
1.440491228070175566e+03,-2.387960058596519630e+01
1.442350877192982352e+03,-2.382801024695684688e+01
1.444210526315789593e+03,-2.377669824074227023e+01
1.446070175438596380e+03,-2.372566230484083505e+01
1.447929824561403620e+03,-2.367490020120143157e+01
1.449789473684210407e+03,-2.362440971587427896e+01
1.451649122807017648e+03,-2.357418865868813285e+01
1.453508771929824434e+03,-2.352423486293239208e+01
1.455368421052631675e+03,-2.347454618504286827e+01
1.457228070175438461e+03,-2.342512050429583326e+01
1.459087719298245702e+03,-2.337595572250354792e+01
1.460947368421052488e+03,-2.332704976371665140e+01
1.462807017543859729e+03,-2.327840057393070694e+01
1.464666666666666515e+03,-2.323000612079732008e+01
1.466526315789473756e+03,-2.318186439333954851e+01
1.468385964912280542e+03,-2.313397340167212235e+01
1.470245614035087783e+03,-2.308633117672693302e+01
1.472105263157894797e+03,-2.303893576998027370e+01
1.473964912280701810e+03,-2.299178525318671973e+01
1.475824561403508824e+03,-2.294487771811711241e+01
1.477684210526315837e+03,-2.289821127629841158e+01
1.479543859649122851e+03,-2.285178405876030538e+01
1.481403508771929864e+03,-2.280559421578291079e+01
1.483263157894736878e+03,-2.275963991665144093e+01
1.485122807017543892e+03,-2.271391934941209101e+01
1.486982456140350905e+03,-2.266843072063302600e+01
1.488842105263157919e+03,-2.262317225516860830e+01
1.490701754385964932e+03,-2.257814219592648541e+01
1.492561403508771946e+03,-2.253333880364001018e+01
1.494421052631578959e+03,-2.248876035664296325e+01
1.496280701754385973e+03,-2.244440515064633956e+01
1.498140350877192986e+03,-2.240027149852209121e+01
1.500000000000000000e+03,-2.235635773008649352e+01


==> anc/Fig_data/fig1/v2.csv <==
0.000000000000000000e+00,7.744000000000000000e+03
1.877346683354192747e+00,7.743999999998735802e+03
3.754693366708385494e+00,7.743999999921183189e+03
5.632040050062578018e+00,7.743999999102999936e+03
7.509386733416770987e+00,7.743999994965743099e+03
9.386733416770963956e+00,7.743999980822756697e+03
1.126408010012515604e+01,7.743999942835385809e+03
1.314142678347934989e+01,7.743999856144450860e+03
1.501877346683354197e+01,7.743999680211460145e+03
1.689612015018773405e+01,7.743999353410050389e+03
1.877346683354192791e+01,7.743998786914026823e+03
2.065081351689612177e+01,7.743997857934042258e+03
2.252816020025031207e+01,7.743996402360893626e+03
2.440550688360450593e+01,7.743994206878769546e+03
2.628285356695869979e+01,7.743991000611965319e+03
2.816020025031289009e+01,7.743986446378263281e+03
3.003754693366708395e+01,7.743980131617926418e+03
3.191489361702127781e+01,7.743971559074378092e+03
3.379224030037546811e+01,7.743960137300863607e+03
3.566958698372966552e+01,7.743945171069614844e+03
3.754693366708385582e+01,7.743925851758232966e+03
3.942428035043804613e+01,7.743901247788255205e+03
4.130162703379224354e+01,7.743870295189286480e+03
4.317897371714643384e+01,7.743831788358955237e+03
4.505632040050062415e+01,7.743784371087585896e+03
4.693366708385482156e+01,7.743726527911885569e+03
4.881101376720901186e+01,7.743656575859115037e+03
5.068836045056320216e+01,7.743572656638979424e+03
5.256570713391739957e+01,7.743472729335775512e+03
5.444305381727158988e+01,7.743354563647813848e+03
5.632040050062578018e+01,7.743215733718354386e+03
5.819774718397997759e+01,7.743053612593927937e+03
6.007509386733416790e+01,7.742865367343060825e+03
6.195244055068835820e+01,7.742647954862519327e+03
6.382978723404255561e+01,7.742398118390909985e+03
6.570713391739674591e+01,7.742112384747450051e+03
6.758448060075093622e+01,7.741787062304903884e+03
6.946182728410512652e+01,7.741418239703147265e+03
7.133917396745933104e+01,7.741001785303176803e+03
7.321652065081352134e+01,7.740533347378063809e+03
7.509386733416771165e+01,7.740008355030805433e+03
7.697121401752190195e+01,7.739422019826743053e+03
7.884856070087609226e+01,7.738769338123932357e+03
8.072590738423028256e+01,7.738045094079270712e+03
8.260325406758448707e+01,7.737243863306951425e+03
8.448060075093867738e+01,7.736360017163255179e+03
8.635794743429286768e+01,7.735387727625522530e+03
8.823529411764705799e+01,7.734320972735488795e+03
9.011264080100124829e+01,7.733153542571144499e+03
9.198998748435543860e+01,7.731879045713050800e+03
9.386733416770964311e+01,7.730490916166074385e+03
9.574468085106383342e+01,7.728982420700650437e+03
9.762202753441802372e+01,7.727346666572584581e+03
9.949937421777221402e+01,7.725576609584422840e+03
1.013767209011264043e+02,7.723665062447488708e+03
1.032540675844805946e+02,7.721604703406058434e+03
1.051314142678347991e+02,7.719388085084918202e+03
1.070087609511889895e+02,7.717007643521969840e+03
1.088861076345431798e+02,7.714455707348761280e+03
1.107634543178973701e+02,7.711724507081632510e+03
1.126408010012515604e+02,7.708806184489483712e+03
1.145181476846057507e+02,7.705692802003249199e+03
1.163954943679599552e+02,7.702376352133853288e+03
1.182728410513141455e+02,7.698848766869428800e+03
1.201501877346683358e+02,7.695101927020205039e+03
1.220275344180225261e+02,7.691127671483949598e+03
1.239048811013767164e+02,7.686917806406282580e+03
1.257822277847309209e+02,7.682464114210036314e+03
1.276595744680851112e+02,7.677758362472631234e+03
1.295369211514392873e+02,7.672792312628626860e+03
1.314142678347934918e+02,7.667557728480067453e+03
1.332916145181476963e+02,7.662046384495954044e+03
1.351689612015018724e+02,7.656250073885302299e+03
1.370463078848560770e+02,7.650160616430520349e+03
1.389236545682102530e+02,7.643769866068008014e+03
1.408010012515644576e+02,7.637069718204992569e+03
1.426783479349186621e+02,7.630052116765073151e+03
1.445556946182728382e+02,7.622709060951996435e+03
1.464330413016270427e+02,7.615032611728256597e+03
1.483103879849812188e+02,7.607014898001879374e+03
1.501877346683354233e+02,7.598648122517992306e+03
1.520650813516895994e+02,7.589924567453588679e+03
1.539424280350438039e+02,7.580836599713560645e+03
1.558197747183980084e+02,7.571376675927468568e+03
1.576971214017521845e+02,7.561537347149803281e+03
1.595744680851063890e+02,7.551311263262826287e+03
1.614518147684605651e+02,7.540691177086963762e+03
1.633291614518147696e+02,7.529669948201174520e+03
1.652065081351689741e+02,7.518240546477412863e+03
1.670838548185231502e+02,7.506396055334537778e+03
1.689612015018773548e+02,7.494129674716293266e+03
1.708385481852315309e+02,7.481434723800941356e+03
1.727158948685857354e+02,7.468304643446682348e+03
1.745932415519399115e+02,7.454732998381821744e+03
1.764705882352941160e+02,7.440713479145374549e+03
1.783479349186483205e+02,7.426239903786969990e+03
1.802252816020024966e+02,7.411306219332498586e+03
1.821026282853567011e+02,7.395906503024167250e+03
1.839799749687108772e+02,7.380034963343501659e+03
1.858573216520650817e+02,7.363685940824436329e+03
1.877346683354192862e+02,7.346853908665987547e+03
1.896120150187734623e+02,7.329533473152058832e+03
1.914893617021276668e+02,7.311719373887134680e+03
1.933667083854818429e+02,7.293406483856860177e+03
1.952440550688360474e+02,7.274589809320004861e+03
1.971214017521902520e+02,7.255264489542921183e+03
1.989987484355444280e+02,7.235425796381988221e+03
2.008760951188986326e+02,7.215069133723401137e+03
2.027534418022528087e+02,7.194190036788858379e+03
2.046307884856070132e+02,7.172784171313370280e+03
2.065081351689611893e+02,7.150847332604507756e+03
2.083854818523153938e+02,7.128375444489041911e+03
2.102628285356695983e+02,7.105364558155660234e+03
2.121401752190237744e+02,7.081810850900091282e+03
2.140175219023779789e+02,7.057710624779072532e+03
2.158948685857321550e+02,7.033060305181656986e+03
2.177722152690863595e+02,7.007856439322173173e+03
2.196495619524405640e+02,6.982095694662317328e+03
2.215269086357947401e+02,6.955774857268638698e+03
2.234042553191489446e+02,6.928890830110329262e+03
2.252816020025031207e+02,6.901440631303442387e+03
2.271589486858573252e+02,6.873421392307469432e+03
2.290362953692115013e+02,6.844830356078147815e+03
2.309136420525657059e+02,6.815664875182272226e+03
2.327909887359199104e+02,6.785922409879763109e+03
2.346683354192740865e+02,6.755600526175924642e+03
2.365456821026282910e+02,6.724696893849907610e+03
2.384230287859824671e+02,6.693209284461918287e+03
2.403003754693366716e+02,6.661135569344655778e+03
2.421777221526908761e+02,6.628473717580978700e+03
2.440550688360450522e+02,6.595221793972638807e+03
2.459324155193992567e+02,6.561377957002705443e+03
2.478097622027534328e+02,6.526940456794731290e+03
2.496871088861076373e+02,6.491907633072223689e+03
2.515644555694618418e+02,6.456277913120229641e+03
2.534418022528160179e+02,6.420049809752519650e+03
2.553191489361702224e+02,6.383221919286102093e+03
2.571964956195243985e+02,6.345792919525976686e+03
2.590738423028785746e+02,6.307761567761394872e+03
2.609511889862328076e+02,6.269126698776310150e+03
2.628285356695869837e+02,6.229887222875726366e+03
2.647058823529411598e+02,6.190042123929649279e+03
2.665832290362953927e+02,6.149590457435056123e+03
2.684605757196495688e+02,6.108531348599665762e+03
2.703379224030037449e+02,6.066863990446481694e+03
2.722152690863579210e+02,6.024587641941594484e+03
2.740926157697121539e+02,5.981701626146173112e+03
2.759699624530663300e+02,5.938205328393009040e+03
2.778473091364205061e+02,5.894098194489783054e+03
2.797246558197747390e+02,5.849379728947572403e+03
2.816020025031289151e+02,5.804049493238755531e+03
2.834793491864830912e+02,5.758107104080894715e+03
2.853566958698373242e+02,5.711552231750680221e+03
2.872340425531915002e+02,5.664384598425929653e+03
2.891113892365456763e+02,5.616603976557812530e+03
2.909887359198998524e+02,5.568210187271974974e+03
2.928660826032540854e+02,5.519203098799989675e+03
2.947434292866082615e+02,5.469582624941402173e+03
2.966207759699624376e+02,5.419348723555305696e+03
2.984981226533166705e+02,5.368501395083212628e+03
3.003754693366708466e+02,5.317040681101736482e+03
3.022528160200250227e+02,5.264966662905821067e+03
3.041301627033791988e+02,5.212279460122842465e+03
3.060075093867334317e+02,5.158979229356627911e+03
3.078848560700876078e+02,5.105066162861734483e+03
3.097622027534417839e+02,5.050540487247734745e+03
3.116395494367960168e+02,4.995402462213930448e+03
3.135168961201501929e+02,4.939652379312832636e+03
3.153942428035043690e+02,4.883290560743644164e+03
3.172715894868586020e+02,4.826317358174585934e+03
3.191489361702127781e+02,4.768733151594320589e+03
3.210262828535669541e+02,4.710538348191927071e+03
3.229036295369211302e+02,4.651733381264342825e+03
3.247809762202753632e+02,4.592318709152850715e+03
3.266583229036295393e+02,4.532294814205765761e+03
3.285356695869837154e+02,4.471662201769301646e+03
3.304130162703379483e+02,4.410421399204408772e+03
3.322903629536921244e+02,4.348572954930243213e+03
3.341677096370463005e+02,4.286117437493465331e+03
3.360450563204004766e+02,4.223055434662832340e+03
3.379224030037547095e+02,4.159387552549142129e+03
3.397997496871088856e+02,4.095114414749396929e+03
3.416770963704630617e+02,4.030236661515446940e+03
3.435544430538172946e+02,3.964754948946236709e+03
3.454317897371714707e+02,3.898669948203300464e+03
3.473091364205256468e+02,3.831982344748927062e+03
3.491864831038798229e+02,3.764692837607092770e+03
3.510638297872340559e+02,3.696802138645998184e+03
3.529411764705882320e+02,3.628310971882109243e+03
3.548185231539424080e+02,3.559220072805273958e+03
3.566958698372966410e+02,3.489530187724481038e+03
3.585732165206508171e+02,3.419242073133570102e+03
3.604505632040049932e+02,3.348356495097075822e+03
3.623279098873592261e+02,3.276874228654435683e+03
3.642052565707134022e+02,3.204796057243971973e+03
3.660826032540675783e+02,3.132122772144804003e+03
3.679599499374217544e+02,3.058855171936510033e+03
3.698372966207759873e+02,2.984994061976728062e+03
3.717146433041301634e+02,2.910540253895466321e+03
3.735919899874843395e+02,2.835494565106771461e+03
3.754693366708385724e+02,2.759857818335669435e+03
3.773466833541927485e+02,2.683630841161720582e+03
3.792240300375469246e+02,2.606814465577767351e+03
3.811013767209011007e+02,2.529409527564291238e+03
3.829787234042553337e+02,2.451416866677357120e+03
3.848560700876095098e+02,2.372837325651942137e+03
3.867334167709636858e+02,2.293671750018708735e+03
3.886107634543179188e+02,2.213920987734440132e+03
3.904881101376720949e+02,2.133585888825755774e+03
3.923654568210262710e+02,2.052667305045471494e+03
3.942428035043805039e+02,1.971166089541904967e+03
3.961201501877346800e+02,1.889083096539737198e+03
3.979974968710888561e+02,1.806419181033271798e+03
3.998748435544430322e+02,1.723175198490735966e+03
4.017521902377972651e+02,1.639352004570444478e+03
4.036295369211514412e+02,1.554950454846984030e+03
4.055068836045056173e+02,1.469971404548346527e+03
4.073842302878598503e+02,1.384415708303607971e+03
4.092615769712140263e+02,1.298284219900218886e+03
4.111389236545682024e+02,1.211577792050923108e+03
4.130162703379223785e+02,1.124297276170230816e+03
4.148936170212766115e+02,1.036443522159981967e+03
4.167709637046307876e+02,9.480173782038891659e+02
4.186483103879849637e+02,8.590196905703533048e+02
4.205256570713391966e+02,7.694513034237234024e+02
4.224030037546933727e+02,6.793130586439110630e+02
4.242803504380475488e+02,5.886057956532204116e+02
4.261576971214017817e+02,4.973303512516295086e+02
4.280350438047559578e+02,4.054875594585046201e+02
4.299123904881101339e+02,3.130782513619569727e+02
4.317897371714643100e+02,2.201032549754481806e+02
4.336670838548185429e+02,1.265633951000045272e+02
4.355444305381727190e+02,3.245949319398278021e+01
4.374217772215268951e+02,-6.220763275136141601e+01
4.392991239048811281e+02,-1.574371683302833844e+02
4.411764705882353041e+02,-2.532283028348092557e+02
4.430538172715894802e+02,-3.495802293616634415e+02
4.449311639549436563e+02,-4.464921449136090814e+02
4.468085106382978893e+02,-5.439632504948476708e+02
4.486858573216520654e+02,-6.419927512023041345e+02
4.505632040050062415e+02,-7.405798563112975899e+02
4.524405506883604744e+02,-8.397237793562881052e+02
4.543178973717146505e+02,-9.394237382075207279e+02
4.561952440550688266e+02,-1.039678955142613631e+03
4.580725907384230027e+02,-1.140488656914322746e+03
4.599499374217772356e+02,-1.241852074813414220e+03
4.618272841051314117e+02,-1.343768444728377290e+03
4.637046307884855878e+02,-1.446237007200576954e+03
4.655819774718398207e+02,-1.549257007475574937e+03
4.674593241551939968e+02,-1.652827695551489342e+03
4.693366708385481729e+02,-1.756948326223056938e+03
4.712140175219024059e+02,-1.861618159122904217e+03
4.730913642052565820e+02,-1.966836458759121342e+03
4.749687108886107580e+02,-2.072602494549818402e+03
4.768460575719649341e+02,-2.178915540855127801e+03
4.787234042553191671e+02,-2.285774877005167582e+03
4.806007509386733432e+02,-2.393179787326351288e+03
4.824780976220275193e+02,-2.501129561164332245e+03
4.843554443053817522e+02,-2.609623492904535397e+03
4.862327909887359283e+02,-2.718660881990091184e+03
4.881101376720901044e+02,-2.828241032937356522e+03
4.899874843554442805e+02,-2.938363255349179326e+03
4.918648310387985134e+02,-3.049026863926011629e+03
4.937421777221526895e+02,-3.160231178474534772e+03
4.956195244055068656e+02,-3.271975523914365112e+03
4.974968710888610985e+02,-3.384259230283256329e+03
4.993742177722152746e+02,-3.497081632739366796e+03
5.012515644555694507e+02,-3.610442071562822548e+03
5.031289111389236837e+02,-3.724339892154593144e+03
5.050062578222778598e+02,-3.838774445034476685e+03
5.068836045056320359e+02,-3.953745085836559610e+03
5.087609511889862119e+02,-4.069251175304029857e+03
5.106382978723404449e+02,-4.185292079282075974e+03
5.125156445556946210e+02,-4.301867168709170983e+03
5.143929912390487971e+02,-4.418975819607474477e+03
5.162703379224029732e+02,-4.536617413071427109e+03
5.181476846057571493e+02,-4.654791335255629747e+03
5.200250312891114390e+02,-4.773496977361010977e+03
5.219023779724656151e+02,-4.892733735620131483e+03
5.237797246558197912e+02,-5.012501011281514366e+03
5.256570713391739673e+02,-5.132798210592687610e+03
5.275344180225281434e+02,-5.253624744782423477e+03
5.294117647058823195e+02,-5.374980030041671853e+03
5.312891113892364956e+02,-5.496863487504444493e+03
5.331664580725907854e+02,-5.619274543226695641e+03
5.350438047559449615e+02,-5.742212628165260867e+03
5.369211514392991376e+02,-5.865677178155895490e+03
5.387984981226533137e+02,-5.989667633890208890e+03
5.406758448060074898e+02,-6.114183440892129511e+03
5.425531914893616658e+02,-6.239224049493962411e+03
5.444305381727158419e+02,-6.364788914811228096e+03
5.463078848560701317e+02,-6.490877496717665963e+03
5.481852315394243078e+02,-6.617489259819071776e+03
5.500625782227784839e+02,-6.744623673426773166e+03
5.519399249061326600e+02,-6.872280211530854103e+03
5.538172715894868361e+02,-7.000458352772705439e+03
5.556946182728410122e+02,-7.129157580417273493e+03
5.575719649561953020e+02,-7.258377382324475548e+03
5.594493116395494781e+02,-7.388117250920809056e+03
5.613266583229036542e+02,-7.518376683170559772e+03
5.632040050062578302e+02,-7.649155180546305019e+03
5.650813516896120063e+02,-7.780452248999038602e+03
5.669586983729661824e+02,-7.912267398929036972e+03
5.688360450563203585e+02,-8.044600145154855454e+03
5.707133917396746483e+02,-8.177450006883553215e+03
5.725907384230288244e+02,-8.310816507679883216e+03
5.744680851063830005e+02,-8.444699175435483994e+03
5.763454317897371766e+02,-8.579097542338002313e+03
5.782227784730913527e+02,-8.714011144839823828e+03
5.801001251564455288e+02,-8.849439523627079325e+03
5.819774718397997049e+02,-8.985382223587839690e+03
5.838548185231539946e+02,-9.121838793781069398e+03
5.857321652065081707e+02,-9.258808787404559553e+03
5.876095118898623468e+02,-9.396291761763761315e+03
5.894868585732165229e+02,-9.534287278239702573e+03
5.913642052565706990e+02,-9.672794902257157446e+03
5.932415519399248751e+02,-9.811814203253195956e+03
5.951188986232790512e+02,-9.951344754644873319e+03
5.969962453066333410e+02,-1.009138613379772869e+04
5.988735919899875171e+02,-1.023193792199383824e+04
6.007509386733416932e+02,-1.037299970439984099e+04
6.026282853566958693e+02,-1.051457107003525743e+04
6.045056320400500454e+02,-1.065665161174052810e+04
6.063829787234042215e+02,-1.079924092614547772e+04
6.082603254067583975e+02,-1.094233861363755750e+04
6.101376720901126873e+02,-1.108594427833015288e+04
6.120150187734668634e+02,-1.123005752803093128e+04
6.138923654568210395e+02,-1.137467797421047726e+04
6.157697121401752156e+02,-1.151980523197088587e+04
6.176470588235293917e+02,-1.166543892001437780e+04
6.195244055068835678e+02,-1.181157866061224740e+04
6.214017521902377439e+02,-1.195822407957340147e+04
6.232790988735920337e+02,-1.210537480621378927e+04
6.251564455569462098e+02,-1.225303047332532333e+04
6.270337922403003859e+02,-1.240119071714502024e+04
6.289111389236545619e+02,-1.254985517732451808e+04
6.307884856070087380e+02,-1.269902349689980474e+04
6.326658322903629141e+02,-1.284869532226016054e+04
6.345431789737172039e+02,-1.299887030311904891e+04
6.364205256570713800e+02,-1.314954809248297170e+04
6.382978723404255561e+02,-1.330072834662231435e+04
6.401752190237797322e+02,-1.345241072504134718e+04
6.420525657071339083e+02,-1.360459489044866496e+04
6.439299123904880844e+02,-1.375728050872780295e+04
6.458072590738422605e+02,-1.391046724890793848e+04
6.476846057571965503e+02,-1.406415478313495805e+04
6.495619524405507264e+02,-1.421834278664250087e+04
6.514392991239049024e+02,-1.437303093772313514e+04
6.533166458072590785e+02,-1.452821891770016009e+04
6.551939924906132546e+02,-1.468390641089887868e+04
6.570713391739674307e+02,-1.484009310461865971e+04
6.589486858573216068e+02,-1.499677868910494726e+04
6.608260325406758966e+02,-1.515396285752142103e+04
6.627033792240300727e+02,-1.531164530592234951e+04
6.645807259073842488e+02,-1.546982573322547069e+04
6.664580725907384249e+02,-1.562850384118441252e+04
6.683354192740926010e+02,-1.578767933436210296e+04
6.702127659574467771e+02,-1.594735192010349238e+04
6.720901126408009532e+02,-1.610752130850932554e+04
6.739674593241552429e+02,-1.626818721240957166e+04
6.758448060075094190e+02,-1.642934934733718546e+04
6.777221526908635951e+02,-1.659100743150227208e+04
6.795994993742177712e+02,-1.675316118576610461e+04
6.814768460575719473e+02,-1.691581033361546361e+04
6.833541927409261234e+02,-1.707895460113759327e+04
6.852315394242802995e+02,-1.724259371699456824e+04
6.871088861076345893e+02,-1.740672741239854804e+04
6.889862327909887654e+02,-1.757135542108685695e+04
6.908635794743429415e+02,-1.773647747929754769e+04
6.927409261576971176e+02,-1.790209332574501241e+04
6.946182728410512937e+02,-1.806820270159553183e+04
6.964956195244054697e+02,-1.823480535044372664e+04
6.983729662077596458e+02,-1.840190101828839397e+04
7.002503128911139356e+02,-1.856948945350908616e+04
7.021276595744681117e+02,-1.873757040684298772e+04
7.040050062578222878e+02,-1.890614363136113025e+04
7.058823529411764639e+02,-1.907520888244626985e+04
7.077596996245306400e+02,-1.924476591776937858e+04
7.096370463078848161e+02,-1.941481449726756910e+04
7.115143929912391059e+02,-1.958535438312130645e+04
7.133917396745932820e+02,-1.975638533973290396e+04
7.152690863579474581e+02,-1.992790713370392768e+04
7.171464330413016341e+02,-2.009991953381352869e+04
7.190237797246558102e+02,-2.027242231099733544e+04
7.209011264080099863e+02,-2.044541523832556777e+04
7.227784730913641624e+02,-2.061889809098224578e+04
7.246558197747184522e+02,-2.079287064624390041e+04
7.265331664580726283e+02,-2.096733268345904798e+04
7.284105131414268044e+02,-2.114228398402750463e+04
7.302878598247809805e+02,-2.131772433137988264e+04
7.321652065081351566e+02,-2.149365351095754158e+04
7.340425531914893327e+02,-2.167007131019283042e+04
7.359198998748435088e+02,-2.184697751848844564e+04
7.377972465581977985e+02,-2.202437192719865561e+04
7.396745932415519746e+02,-2.220225432960957551e+04
7.415519399249061507e+02,-2.238062452091964224e+04
7.434292866082603268e+02,-2.255948229822074427e+04
7.453066332916145029e+02,-2.273882746047963883e+04
7.471839799749686790e+02,-2.291865980851853965e+04
7.490613266583228551e+02,-2.309897914499727995e+04
7.509386733416771449e+02,-2.327978527439464233e+04
7.528160200250313210e+02,-2.346107800298995789e+04
7.546933667083854971e+02,-2.364285713884578581e+04
7.565707133917396732e+02,-2.382512249178923230e+04
7.584480600750938493e+02,-2.400787387339516863e+04
7.603254067584480254e+02,-2.419111109696816857e+04
7.622027534418022015e+02,-2.437483397752560268e+04
7.640801001251564912e+02,-2.455904233177997958e+04
7.659574468085106673e+02,-2.474373597812262597e+04
7.678347934918648434e+02,-2.492891473660651536e+04
7.697121401752190195e+02,-2.511457842892972258e+04
7.715894868585731956e+02,-2.530072687841928564e+04
7.734668335419273717e+02,-2.548735991001414732e+04
7.753441802252815478e+02,-2.567447735024997746e+04
7.772215269086358376e+02,-2.586207902724259475e+04
7.790988735919900137e+02,-2.605016477067222149e+04
7.809762202753441898e+02,-2.623873441176826236e+04
7.828535669586983659e+02,-2.642778778329320630e+04
7.847309136420525419e+02,-2.661732471952787819e+04
7.866082603254067180e+02,-2.680734505625583552e+04
7.884856070087610078e+02,-2.699784863074864188e+04
7.903629536921151839e+02,-2.718883528175087486e+04
7.922403003754693600e+02,-2.738030484946542856e+04
7.941176470588235361e+02,-2.757225717553895811e+04
7.959949937421777122e+02,-2.776469210304739681e+04
7.978723404255318883e+02,-2.795760947648194997e+04
7.997496871088860644e+02,-2.815100914173466299e+04
8.016270337922403542e+02,-2.834489094608482264e+04
8.035043804755945303e+02,-2.853925473818435421e+04
8.053817271589487063e+02,-2.873410036804527044e+04
8.072590738423028824e+02,-2.892942768702513422e+04
8.091364205256570585e+02,-2.912523654781428559e+04
8.110137672090112346e+02,-2.932152680442222481e+04
8.128911138923654107e+02,-2.951829831216448656e+04
8.147684605757197005e+02,-2.971555092764996880e+04
8.166458072590738766e+02,-2.991328450876772331e+04
8.185231539424280527e+02,-3.011149891467432099e+04
8.204005006257822288e+02,-3.031019400578142813e+04
8.222778473091364049e+02,-3.050936964374302624e+04
8.241551939924905810e+02,-3.070902569144344307e+04
8.260325406758447571e+02,-3.090916201298493252e+04
8.279098873591990468e+02,-3.110977847367547292e+04
8.297872340425532229e+02,-3.131087494001707819e+04
8.316645807259073990e+02,-3.151245127969383611e+04
8.335419274092615751e+02,-3.171450736156015773e+04
8.354192740926157512e+02,-3.191704305562931404e+04
8.372966207759699273e+02,-3.212005823306203092e+04
8.391739674593241034e+02,-3.232355276615478942e+04
8.410513141426783932e+02,-3.252752652832885360e+04
8.429286608260325693e+02,-3.273197939411937114e+04
8.448060075093867454e+02,-3.293691123916389188e+04
8.466833541927409215e+02,-3.314232194019193412e+04
8.485607008760950976e+02,-3.334821137501391786e+04
8.504380475594492736e+02,-3.355457942251057830e+04
8.523153942428035634e+02,-3.376142596262277220e+04
8.541927409261577395e+02,-3.396875087634034571e+04
8.560700876095119156e+02,-3.417655404569260281e+04
8.579474342928660917e+02,-3.438483535373736231e+04
8.598247809762202678e+02,-3.459359468455144088e+04
8.617021276595744439e+02,-3.480283192322034301e+04
8.635794743429286200e+02,-3.501254695582852582e+04
8.654568210262829098e+02,-3.522273966944925633e+04
8.673341677096370859e+02,-3.543340995213556744e+04
8.692115143929912620e+02,-3.564455769290980970e+04
8.710888610763454381e+02,-3.585618278175518208e+04
8.729662077596996141e+02,-3.606828510960547283e+04
8.748435544430537902e+02,-3.628086456833602278e+04
8.767209011264079663e+02,-3.649392105075479776e+04
8.785982478097622561e+02,-3.670745445059322810e+04
8.804755944931164322e+02,-3.692146466249682271e+04
8.823529411764706083e+02,-3.713595158201662707e+04
8.842302878598247844e+02,-3.735091510560031747e+04
8.861076345431789605e+02,-3.756635513058368088e+04
8.879849812265331366e+02,-3.778227155518138898e+04
8.898623279098873127e+02,-3.799866427847918385e+04
8.917396745932416025e+02,-3.821553320042488485e+04
8.936170212765957785e+02,-3.843287822182058881e+04
8.954943679599499546e+02,-3.865069924431367690e+04
8.973717146433041307e+02,-3.886899617038913129e+04
8.992490613266583068e+02,-3.908776890336141514e+04
9.011264080100124829e+02,-3.930701734736629442e+04
9.030037546933666590e+02,-3.952674140735289984e+04
9.048811013767209488e+02,-3.974694098907616717e+04
9.067584480600751249e+02,-3.996761599908846256e+04
9.086357947434293010e+02,-4.018876634473262675e+04
9.105131414267834771e+02,-4.041039193413404428e+04
9.123904881101376532e+02,-4.063249267619282182e+04
9.142678347934918293e+02,-4.085506848057697789e+04
9.161451814768460054e+02,-4.107811925771443202e+04
9.180225281602002951e+02,-4.130164491878625995e+04
9.198998748435544712e+02,-4.152564537571895926e+04
9.217772215269086473e+02,-4.175012054117771913e+04
9.236545682102628234e+02,-4.197507032855930447e+04
9.255319148936169995e+02,-4.220049465198478720e+04
9.274092615769711756e+02,-4.242639342629296152e+04
9.292866082603254654e+02,-4.265276656703330082e+04
9.311639549436796415e+02,-4.287961399045927101e+04
9.330413016270338176e+02,-4.310693561352146207e+04
9.349186483103879937e+02,-4.333473135386120703e+04
9.367959949937421698e+02,-4.356300112980385165e+04
9.386733416770963458e+02,-4.379174486035225709e+04
9.405506883604505219e+02,-4.402096246518057887e+04
9.424280350438048117e+02,-4.425065386462750757e+04
9.443053817271589878e+02,-4.448081897969031706e+04
9.461827284105131639e+02,-4.471145773201852717e+04
9.480600750938673400e+02,-4.494257004390766815e+04
9.499374217772215161e+02,-4.517415583829324169e+04
9.518147684605756922e+02,-4.540621503874484915e+04
9.536921151439298683e+02,-4.563874756945978879e+04
9.555694618272841581e+02,-4.587175335525768605e+04
9.574468085106383342e+02,-4.610523232157388702e+04
9.593241551939925102e+02,-4.633918439445480908e+04
9.612015018773466863e+02,-4.657360950055083958e+04
9.630788485607008624e+02,-4.680850756711181748e+04
9.649561952440550385e+02,-4.704387852198086330e+04
9.668335419274092146e+02,-4.727972229358879849e+04
9.687108886107635044e+02,-4.751603881094879762e+04
9.705882352941176805e+02,-4.775282800365085859e+04
9.724655819774718566e+02,-4.799008980185681139e+04
9.743429286608260327e+02,-4.822782413629412622e+04
9.762202753441802088e+02,-4.846603093825159885e+04
9.780976220275343849e+02,-4.870471013957337709e+04
9.799749687108885610e+02,-4.894386167265439872e+04
9.818523153942428507e+02,-4.918348547043473809e+04
9.837296620775970268e+02,-4.942358146639468760e+04
9.856070087609512029e+02,-4.966414959455029748e+04
9.874843554443053790e+02,-4.990518978944754053e+04
9.893617021276595551e+02,-5.014670198615805566e+04
9.912390488110137312e+02,-5.038868612027394556e+04
9.931163954943679073e+02,-5.063114212790316378e+04
9.949937421777221971e+02,-5.087406994566466892e+04
9.968710888610763732e+02,-5.111746951068373164e+04
9.987484355444305493e+02,-5.136134076058719802e+04
1.000625782227784725e+03,-5.160568363349902211e+04
1.002503128911138901e+03,-5.185049806803559477e+04
1.004380475594493078e+03,-5.209578400330131990e+04
1.006257822277847367e+03,-5.234154137888384867e+04
1.008135168961201543e+03,-5.258777013485020143e+04
1.010012515644555720e+03,-5.283447021174180554e+04
1.011889862327909896e+03,-5.308164155057051539e+04
1.013767209011264072e+03,-5.332928409281409404e+04
1.015644555694618248e+03,-5.357739778041238606e+04
1.017521902377972424e+03,-5.382598255576229712e+04
1.019399249061326714e+03,-5.407503836171453440e+04
1.021276595744680890e+03,-5.432456514156897174e+04
1.023153942428035066e+03,-5.457456283907061152e+04
1.025031289111389242e+03,-5.482503139840575750e+04
1.026908635794743532e+03,-5.507597076419766381e+04
1.028785982478097594e+03,-5.532738088150283147e+04
1.030663329161451884e+03,-5.557926169580722490e+04
1.032540675844805946e+03,-5.583161315302181902e+04
1.034418022528160236e+03,-5.608443519947972527e+04
1.036295369211514299e+03,-5.633772778193128761e+04
1.038172715894868588e+03,-5.659149084754092473e+04
1.040050062578222878e+03,-5.684572434388353577e+04
1.041927409261576940e+03,-5.710042821894052031e+04
1.043804755944931230e+03,-5.735560242109593673e+04
1.045682102628285293e+03,-5.761124689913352631e+04
1.047559449311639582e+03,-5.786736160223263141e+04
1.049436795994993645e+03,-5.812394647996468120e+04
1.051314142678347935e+03,-5.838100148228982289e+04
1.053191489361702224e+03,-5.863852655955360387e+04
1.055068836045056287e+03,-5.889652166248304275e+04
1.056946182728410577e+03,-5.915498674218374799e+04
1.058823529411764639e+03,-5.941392175013617816e+04
1.060700876095118929e+03,-5.967332663819270238e+04
1.062578222778472991e+03,-5.993320135857373680e+04
1.064455569461827281e+03,-6.019354586386492883e+04
1.066332916145181571e+03,-6.045436010701376654e+04
1.068210262828535633e+03,-6.071564404132655181e+04
1.070087609511889923e+03,-6.097739762046482792e+04
1.071964956195243985e+03,-6.123962079844257096e+04
1.073842302878598275e+03,-6.150231352962301025e+04
1.075719649561952338e+03,-6.176547576871533965e+04
1.077596996245306627e+03,-6.202910747077228734e+04
1.079474342928660917e+03,-6.229320859118620137e+04
1.081351689612014980e+03,-6.255777908568674320e+04
1.083229036295369269e+03,-6.282281891033761349e+04
1.085106382978723332e+03,-6.308832802153378725e+04
1.086983729662077621e+03,-6.335430637599844340e+04
1.088861076345431684e+03,-6.362075393078029447e+04
1.090738423028785974e+03,-6.388767064325060346e+04
1.092615769712140263e+03,-6.415505647110041173e+04
1.094493116395494326e+03,-6.442291137233756308e+04
1.096370463078848616e+03,-6.469123530528440460e+04
1.098247809762202678e+03,-6.496002822857438878e+04
1.100125156445556968e+03,-6.522929010115018900e+04
1.102002503128911030e+03,-6.549902088226009073e+04
1.103879849812265320e+03,-6.576922053145637619e+04
1.105757196495619610e+03,-6.603988900859138812e+04
1.107634543178973672e+03,-6.631102627381643106e+04
1.109511889862327962e+03,-6.658263228757774050e+04
1.111389236545682024e+03,-6.685470701061526779e+04
1.113266583229036314e+03,-6.712725040395898395e+04
1.115143929912390604e+03,-6.740026242892711889e+04
1.117021276595744666e+03,-6.767374304712354206e+04
1.118898623279098956e+03,-6.794769222043499758e+04
1.120775969962453019e+03,-6.822210991102893604e+04
1.122653316645807308e+03,-6.849699608135130256e+04
1.124530663329161371e+03,-6.877235069412362645e+04
1.126408010012515660e+03,-6.904817371234114398e+04
1.128285356695869950e+03,-6.932446509927012085e+04
1.130162703379224013e+03,-6.960122481844571303e+04
1.132040050062578302e+03,-6.987845283366976946e+04
1.133917396745932365e+03,-7.015614910900819814e+04
1.135794743429286655e+03,-7.043431360878923442e+04
1.137672090112640717e+03,-7.071294629760060343e+04
1.139549436795995007e+03,-7.099204714028768649e+04
1.141426783479349297e+03,-7.127161610195165849e+04
1.143304130162703359e+03,-7.155165314794627193e+04
1.145181476846057649e+03,-7.183215824387720204e+04
1.147058823529411711e+03,-7.211313135559845250e+04
1.148936170212766001e+03,-7.239457244921106030e+04
1.150813516896120063e+03,-7.267648149106098572e+04
1.152690863579474353e+03,-7.295885844773691497e+04
1.154568210262828643e+03,-7.324170328606801922e+04
1.156445556946182705e+03,-7.352501597312245576e+04
1.158322903629536995e+03,-7.380879647620466130e+04
1.160200250312891058e+03,-7.409304476285402779e+04
1.162077596996245347e+03,-7.437776080084254500e+04
1.163954943679599410e+03,-7.466294455817287962e+04
1.165832290362953700e+03,-7.494859600307668734e+04
1.167709637046307989e+03,-7.523471510401240084e+04
1.169586983729662052e+03,-7.552130182966355642e+04
1.171464330413016341e+03,-7.580835614893666934e+04
1.173341677096370404e+03,-7.609587803095985146e+04
1.175219023779724694e+03,-7.638386744508025004e+04
1.177096370463078756e+03,-7.667232436086292728e+04
1.178973717146433046e+03,-7.696124874808869208e+04
1.180851063829787336e+03,-7.725064057675226650e+04
1.182728410513141398e+03,-7.754049981706077233e+04
1.184605757196495688e+03,-7.783082643943176663e+04
1.186483103879849750e+03,-7.812162041449136450e+04
1.188360450563204040e+03,-7.841288171307317680e+04
1.190237797246558102e+03,-7.870461030621554528e+04
1.192115143929912392e+03,-7.899680616516093141e+04
1.193992490613266682e+03,-7.928946926135348622e+04
1.195869837296620744e+03,-7.958259956643768237e+04
1.197747183979975034e+03,-7.987619705225677171e+04
1.199624530663329097e+03,-8.017026169085098081e+04
1.201501877346683386e+03,-8.046479345445577928e+04
1.203379224030037449e+03,-8.075979231550070108e+04
1.205256570713391739e+03,-8.105525824660730723e+04
1.207133917396746028e+03,-8.135119122058807989e+04
1.209011264080100091e+03,-8.164759121044390486e+04
1.210888610763454381e+03,-8.194445818936443538e+04
1.212765957446808443e+03,-8.224179213072391576e+04
1.214643304130162733e+03,-8.253959300808246189e+04
1.216520650813516795e+03,-8.283786079518223414e+04
1.218397997496871085e+03,-8.313659546594742278e+04
1.220275344180225375e+03,-8.343579699448212341e+04
1.222152690863579437e+03,-8.373546535506923101e+04
1.224030037546933727e+03,-8.403560052216847544e+04
1.225907384230287789e+03,-8.433620247041556286e+04
1.227784730913642079e+03,-8.463727117462047318e+04
1.229662077596996141e+03,-8.493880660976615036e+04
1.231539424280350431e+03,-8.524080875100679987e+04
1.233416770963704721e+03,-8.554327757366714650e+04
1.235294117647058783e+03,-8.584621305324055720e+04
1.237171464330413073e+03,-8.614961516538768774e+04
1.239048811013767136e+03,-8.645348388593533309e+04
1.240926157697121425e+03,-8.675781919087521965e+04
1.242803504380475488e+03,-8.706262105636224442e+04
1.244680851063829778e+03,-8.736788945871366013e+04
1.246558197747184067e+03,-8.767362437440737267e+04
1.248435544430538130e+03,-8.797982578008099517e+04
1.250312891113892420e+03,-8.828649365253036376e+04
1.252190237797246482e+03,-8.859362796870840248e+04
1.254067584480600772e+03,-8.890122870572359534e+04
1.255944931163954834e+03,-8.920929584083917143e+04
1.257822277847309124e+03,-8.951782935147195531e+04
1.259699624530663414e+03,-8.982682921519018419e+04
1.261576971214017476e+03,-9.013629540971353708e+04
1.263454317897371766e+03,-9.044622791291111207e+04
1.265331664580725828e+03,-9.075662670280098973e+04
1.267209011264080118e+03,-9.106749175754799217e+04
1.269086357947434408e+03,-9.137882305546363932e+04
1.270963704630788470e+03,-9.169062057500411174e+04
1.272841051314142760e+03,-9.200288429476993042e+04
1.274718397997496822e+03,-9.231561419350394863e+04
1.276595744680851112e+03,-9.262881025009108998e+04
1.278473091364205175e+03,-9.294247244355676230e+04
1.280350438047559464e+03,-9.325660075306532963e+04
1.282227784730913754e+03,-9.357119515792006860e+04
1.284105131414267817e+03,-9.388625563756150950e+04
1.285982478097622106e+03,-9.420178217156619939e+04
1.287859824780976169e+03,-9.451777473964585806e+04
1.289737171464330459e+03,-9.483423332164628664e+04
1.291614518147684521e+03,-9.515115789754658181e+04
1.293491864831038811e+03,-9.546854844745769515e+04
1.295369211514393101e+03,-9.578640495162151637e+04
1.297246558197747163e+03,-9.610472739041008754e+04
1.299123904881101453e+03,-9.642351574432426423e+04
1.301001251564455515e+03,-9.674276999399300257e+04
1.302878598247809805e+03,-9.706249012017234054e+04
1.304755944931163867e+03,-9.738267610374421929e+04
1.306633291614518157e+03,-9.770332792571555183e+04
1.308510638297872447e+03,-9.802444556721746631e+04
1.310387984981226509e+03,-9.834602900950433104e+04
1.312265331664580799e+03,-9.866807823395250307e+04
1.314142678347934861e+03,-9.899059322205960052e+04
1.316020025031289151e+03,-9.931357395544376050e+04
1.317897371714643214e+03,-9.963702041584227118e+04
1.319774718397997503e+03,-9.996093258511112072e+04
1.321652065081351793e+03,-1.002853104452240077e+05
1.323529411764705856e+03,-1.006101539782706095e+05
1.325406758448060145e+03,-1.009354631664574117e+05
1.327284105131414208e+03,-1.012612379921050597e+05
1.329161451814768498e+03,-1.015874784376485768e+05
1.331038798498122560e+03,-1.019141844856362441e+05
1.332916145181476850e+03,-1.022413561187283631e+05
1.334793491864831140e+03,-1.025689933196968341e+05
1.336670838548185202e+03,-1.028970960714242974e+05
1.338548185231539492e+03,-1.032256643569031003e+05
1.340425531914893554e+03,-1.035546981592347001e+05
1.342302878598247844e+03,-1.038841974616282096e+05
1.344180225281601906e+03,-1.042141622474007308e+05
1.346057571964956196e+03,-1.045445924999754061e+05
1.347934918648310486e+03,-1.048754882028813736e+05
1.349812265331664548e+03,-1.052068493397526181e+05
1.351689612015018838e+03,-1.055386758943269233e+05
1.353566958698372900e+03,-1.058709678504459735e+05
1.355444305381727190e+03,-1.062037251920538256e+05
1.357321652065081253e+03,-1.065369479031960946e+05
1.359198998748435542e+03,-1.068706359680197347e+05
1.361076345431789832e+03,-1.072047893707720796e+05
1.362953692115143895e+03,-1.075394080957996484e+05
1.364831038798498184e+03,-1.078744921275481029e+05
1.366708385481852247e+03,-1.082100414505611407e+05
1.368585732165206537e+03,-1.085460560494795500e+05
1.370463078848560599e+03,-1.088825359090408892e+05
1.372340425531914889e+03,-1.092194810140788904e+05
1.374217772215269179e+03,-1.095568913495221786e+05
1.376095118898623241e+03,-1.098947669003938499e+05
1.377972465581977531e+03,-1.102331076518109039e+05
1.379849812265331593e+03,-1.105719135889833269e+05
1.381727158948685883e+03,-1.109111846972139756e+05
1.383604505632039945e+03,-1.112509209618966706e+05
1.385481852315394235e+03,-1.115911223685170262e+05
1.387359198998748525e+03,-1.119317889026504272e+05
1.389236545682102587e+03,-1.122729205499624950e+05
1.391113892365456877e+03,-1.126145172962078213e+05
1.392991239048810939e+03,-1.129565791272289498e+05
1.394868585732165229e+03,-1.132991060289568268e+05
1.396745932415519292e+03,-1.136420979874089971e+05
1.398623279098873581e+03,-1.139855549886899535e+05
1.400500625782227871e+03,-1.143294770189898554e+05
1.402377972465581934e+03,-1.146738640645838605e+05
1.404255319148936223e+03,-1.150187161118321819e+05
1.406132665832290286e+03,-1.153640331471786776e+05
1.408010012515644576e+03,-1.157098151571507478e+05
1.409887359198998865e+03,-1.160560621283584478e+05
1.411764705882352928e+03,-1.164027740474940510e+05
1.413642052565707218e+03,-1.167499509013319330e+05
1.415519399249061280e+03,-1.170975926767265482e+05
1.417396745932415570e+03,-1.174456993606133474e+05
1.419274092615769632e+03,-1.177942709400075692e+05
1.421151439299123922e+03,-1.181433074020034401e+05
1.423028785982478212e+03,-1.184928087337743491e+05
1.424906132665832274e+03,-1.188427749225711013e+05
1.426783479349186564e+03,-1.191932059557229659e+05
1.428660826032540626e+03,-1.195441018206352164e+05
1.430538172715894916e+03,-1.198954625047902664e+05
1.432415519399248979e+03,-1.202472879957464465e+05
1.434292866082603268e+03,-1.205995782811370154e+05
1.436170212765957558e+03,-1.209523333486699412e+05
1.438047559449311620e+03,-1.213055531861283089e+05
1.439924906132665910e+03,-1.216592377813682833e+05
1.441802252816019973e+03,-1.220133871223193128e+05
1.443679599499374262e+03,-1.223680011969836632e+05
1.445556946182728325e+03,-1.227230799934356764e+05
1.447434292866082615e+03,-1.230786234998217988e+05
1.449311639549436904e+03,-1.234346317043590243e+05
1.451188986232790967e+03,-1.237911045953353751e+05
1.453066332916145257e+03,-1.241480421611087368e+05
1.454943679599499319e+03,-1.245054443901071645e+05
1.456821026282853609e+03,-1.248633112708275876e+05
1.458698372966207671e+03,-1.252216427918352856e+05
1.460575719649561961e+03,-1.255804389417644998e+05
1.462453066332916251e+03,-1.259396997093165119e+05
1.464330413016270313e+03,-1.262994250832600083e+05
1.466207759699624603e+03,-1.266596150524308905e+05
1.468085106382978665e+03,-1.270202696057305147e+05
1.469962453066332955e+03,-1.273813887321272050e+05
1.471839799749687018e+03,-1.277429724206532555e+05
1.473717146433041307e+03,-1.281050206604072882e+05
1.475594493116395597e+03,-1.284675334405512840e+05
1.477471839799749660e+03,-1.288305107503117761e+05
1.479349186483103949e+03,-1.291939525789790205e+05
1.481226533166458012e+03,-1.295578589159057447e+05
1.483103879849812301e+03,-1.299222297505080787e+05
1.484981226533166364e+03,-1.302870650722637511e+05
1.486858573216520654e+03,-1.306523648707131651e+05
1.488735919899874943e+03,-1.310181291354567657e+05
1.490613266583229006e+03,-1.313843578561573813e+05
1.492490613266583296e+03,-1.317510510225374019e+05
1.494367959949937358e+03,-1.321182086243799422e+05
1.496245306633291648e+03,-1.324858306515273289e+05
1.498122653316645710e+03,-1.328539170938815514e+05
1.500000000000000000e+03,-1.332224679414030688e+05


==> anc/Fig_data/fig2/M_Lam5000.csv <==
0.000000000000000000e+00,3.000000000000000000e+02
4.081632653061224580e+00,3.000138825951514718e+02
8.163265306122449161e+00,3.000555242729844281e+02
1.224489795918367463e+01,3.001249067214472461e+02
1.632653061224489832e+01,3.002219994570428980e+02
2.040816326530612201e+01,3.003467598796542575e+02
2.448979591836734926e+01,3.004991333486664189e+02
2.857142857142857295e+01,3.006790532806647889e+02
3.265306122448979664e+01,3.008864412677864948e+02
3.673469387755102389e+01,3.011212072164172469e+02
4.081632653061224403e+01,3.013832495059135681e+02
4.489795918367347127e+01,3.016724551662679232e+02
4.897959183673469852e+01,3.019887000742360783e+02
5.306122448979591866e+01,3.023318491672616801e+02
5.714285714285714590e+01,3.027017566740411212e+02
6.122448979591836604e+01,3.030982663613664840e+02
6.530612244897959329e+01,3.035212117953515190e+02
6.938775510204081343e+01,3.039704166175269506e+02
7.346938775510204778e+01,3.044456948330482078e+02
7.755102040816326792e+01,3.049468511113788622e+02
8.163265306122448806e+01,3.054736810978141648e+02
8.571428571428572241e+01,3.060259717344446244e+02
8.979591836734694255e+01,3.066035015901845782e+02
9.387755102040816269e+01,3.072060411982275809e+02
9.795918367346939704e+01,3.078333533997927134e+02
1.020408163265306172e+02,3.084851936936094603e+02
1.061224489795918373e+02,3.091613105894406317e+02
1.102040816326530575e+02,3.098614459648923685e+02
1.142857142857142918e+02,3.105853354246625031e+02
1.183673469387755119e+02,3.113327086605396516e+02
1.224489795918367321e+02,3.121032898121353014e+02
1.265306122448979664e+02,3.128967978266577461e+02
1.306122448979591866e+02,3.137129468169160305e+02
1.346938775510204209e+02,3.145514464172757698e+02
1.387755102040816269e+02,3.154120021360465103e+02
1.428571428571428612e+02,3.162943157038117761e+02
1.469387755102040956e+02,3.171980854172887234e+02
1.510204081632653015e+02,3.181230064773770891e+02
1.551020408163265358e+02,3.190687713215099279e+02
1.591836734693877702e+02,3.200350699491062301e+02
1.632653061224489761e+02,3.210215902403002133e+02
1.673469387755102105e+02,3.220280182665523512e+02
1.714285714285714448e+02,3.230540385937419501e+02
1.755102040816326507e+02,3.240993345765790536e+02
1.795918367346938851e+02,3.251635886445131973e+02
1.836734693877551194e+02,3.262464825784941240e+02
1.877551020408163254e+02,3.273476977787061060e+02
1.918367346938775597e+02,3.284669155229057083e+02
1.959183673469387941e+02,3.296038172150502987e+02
2.000000000000000000e+02,3.307580846247028603e+02


==> anc/Fig_data/fig2/mPi_Lam5000.csv <==
0.000000000000000000e+00,8.800000000000000000e+01
4.081632653061224580e+00,8.800169815867123191e+01
8.163265306122449161e+00,8.800679091906458495e+01
1.224489795918367463e+01,8.801527313799562080e+01
1.632653061224489832e+01,8.802713625575721323e+01
2.040816326530612201e+01,8.804236831446235101e+01
2.448979591836734926e+01,8.806095398360707804e+01
2.857142857142857295e+01,8.808287459276360210e+01
3.265306122448979664e+01,8.810810817123611116e+01
3.673469387755102389e+01,8.813662949453724593e+01
4.081632653061224403e+01,8.816841013747819034e+01
4.489795918367347127e+01,8.820341853364568863e+01
4.897959183673469852e+01,8.824162004102753087e+01
5.306122448979591866e+01,8.828297701352460081e+01
5.714285714285714590e+01,8.832744887803295342e+01
6.122448979591836604e+01,8.837499221683768269e+01
6.530612244897959329e+01,8.842556085492043394e+01
6.938775510204081343e+01,8.847910595193242500e+01
7.346938775510204778e+01,8.853557609839275244e+01
7.755102040816326792e+01,8.859491741581432223e+01
8.163265306122448806e+01,8.865707366036565418e+01
8.571428571428572241e+01,8.872198632968813570e+01
8.979591836734694255e+01,8.878959477250924692e+01
9.387755102040816269e+01,8.885983630066299099e+01
9.795918367346939704e+01,8.893264630314178021e+01
1.020408163265306172e+02,8.900795836181553966e+01
1.061224489795918373e+02,8.908570436844303231e+01
1.102040816326530575e+02,8.916581464261489032e+01
1.142857142857142918e+02,8.924821805028801691e+01
1.183673469387755119e+02,8.933284212254616818e+01
1.224489795918367321e+02,8.941961317429078804e+01
1.265306122448979664e+02,8.950845642251454137e+01
1.306122448979591866e+02,8.959929610386767251e+01
1.346938775510204209e+02,8.969205559123848559e+01
1.387755102040816269e+02,8.978665750905705067e+01
1.428571428571428612e+02,8.988302384708107695e+01
1.469387755102040956e+02,8.998107607242053518e+01
1.510204081632653015e+02,9.008073523957408213e+01
1.551020408163265358e+02,9.018192209828575301e+01
1.591836734693877702e+02,9.028455719902390797e+01
1.632653061224489761e+02,9.038856099592084092e+01
1.673469387755102105e+02,9.049385394701165808e+01
1.714285714285714448e+02,9.060035661165902354e+01
1.755102040816326507e+02,9.070798974501408907e+01
1.795918367346938851e+02,9.081667438944765536e+01
1.836734693877551194e+02,9.092633196283905761e+01
1.877551020408163254e+02,9.103688434366594606e+01
1.918367346938775597e+02,9.114825395284222509e+01
1.959183673469387941e+02,9.126036383225255122e+01
2.000000000000000000e+02,9.137313771996153378e+01


==> anc/Fig_data/fig2/mSi_Lam5000.csv <==
0.000000000000000000e+00,6.000000000000000000e+02
4.081632653061224580e+00,6.000327905305854301e+02
8.163265306122449161e+00,6.001311460282107646e+02
1.224489795918367463e+01,6.002950182401997381e+02
1.632653061224489832e+01,6.005243268456226815e+02
2.040816326530612201e+01,6.008189596053285868e+02
2.448979591836734926e+01,6.011787725704489276e+02
2.857142857142857295e+01,6.016035903497036088e+02
3.265306122448979664e+01,6.020932064332914706e+02
3.673469387755102389e+01,6.026473835723821821e+02
4.081632653061224403e+01,6.032658542130700425e+02
4.489795918367347127e+01,6.039483209821332821e+02
4.897959183673469852e+01,6.046944572230229369e+02
5.306122448979591866e+01,6.055039075801375930e+02
5.714285714285714590e+01,6.063762886283554963e+02
6.122448979591836604e+01,6.073111895464172676e+02
6.530612244897959329e+01,6.083081728295570656e+02
6.938775510204081343e+01,6.093667750415742148e+02
7.346938775510204778e+01,6.104865076000274939e+02
7.755102040816326792e+01,6.116668575944139548e+02
8.163265306122448806e+01,6.129072886331930476e+02
8.571428571428572241e+01,6.142072417160125042e+02
8.979591836734694255e+01,6.155661361295125289e+02
9.387755102040816269e+01,6.169833703625229191e+02
9.795918367346939704e+01,6.184583230375837957e+02
1.020408163265306172e+02,6.199903538567688202e+02
1.061224489795918373e+02,6.215788045576157401e+02
1.102040816326530575e+02,6.232229998768336827e+02
1.142857142857142918e+02,6.249222485192930208e+02
1.183673469387755119e+02,6.266758441281768910e+02
1.224489795918367321e+02,6.284830662555073104e+02
1.265306122448979664e+02,6.303431813289801084e+02
1.306122448979591866e+02,6.322554436128240241e+02
1.346938775510204209e+02,6.342190961614925300e+02
1.387755102040816269e+02,6.362333717625770078e+02
1.428571428571428612e+02,6.382974938674257146e+02
1.469387755102040956e+02,6.404106775081212390e+02
1.510204081632653015e+02,6.425721301977030180e+02
1.551020408163265358e+02,6.447810528134357355e+02
1.591836734693877702e+02,6.470366404603680621e+02
1.632653061224489761e+02,6.493380833151470597e+02
1.673469387755102105e+02,6.516845674471181837e+02
1.714285714285714448e+02,6.540752756175323839e+02
1.755102040816326507e+02,6.565093880544454805e+02
1.795918367346938851e+02,6.589860832034263467e+02
1.836734693877551194e+02,6.615045384526889620e+02
1.877551020408163254e+02,6.640639308327564549e+02
1.918367346938775597e+02,6.666634376899056633e+02
1.959183673469387941e+02,6.693022373326979277e+02
2.000000000000000000e+02,6.719795096525724603e+02


==> anc/Fig_data/fig3/l5000/m0.dat <==
3.317359012825002651e+02   0.000000000000000000e+00   0.000000000000000000e+00
3.317085079566712125e+02   9.996247324371401177e-01   0.000000000000000000e+00
3.314954342847244106e+02   2.988242244761492472e+00   0.000000000000000000e+00
3.313038694202966781e+02   3.969722200092612230e+00   0.000000000000000000e+00
3.307933436189004510e+02   5.903465566237337647e+00   0.000000000000000000e+00
3.301051167828444477e+02   7.781321743406485858e+00   0.000000000000000000e+00
3.292900166242114892e+02   9.607687460177505301e+00   0.000000000000000000e+00
3.273270373346493898e+02   1.309290084084019234e+01   0.000000000000000000e+00
3.250748763593132367e+02   1.639861875699289584e+01   0.000000000000000000e+00
3.201154387785407494e+02   2.267587762392053108e+01   0.000000000000000000e+00
3.149065225717505996e+02   2.874771358601952898e+01   0.000000000000000000e+00
3.096412953077011139e+02   3.477078438569553498e+01   0.000000000000000000e+00
3.044433995302761105e+02   4.085205723659009891e+01   0.000000000000000000e+00
3.019174720938744940e+02   4.395361984050988724e+01   0.000000000000000000e+00
2.994111500873034402e+02   4.707104666392976355e+01   0.000000000000000000e+00
2.969446206645745292e+02   5.022005168247331142e+01   0.000000000000000000e+00
2.957355280018750818e+02   5.181319164274245992e+01   0.000000000000000000e+00
2.945380879927482169e+02   5.341510843975227374e+01   0.000000000000000000e+00
2.939398955144946513e+02   5.421646089589182083e+01   0.000000000000000000e+00
2.933448385015113899e+02   5.502014438539465857e+01   0.000000000000000000e+00
2.927529615936983305e+02   5.582617275089903330e+01   0.000000000000000000e+00
2.921643411781453210e+02   5.663458230452530273e+01   0.000000000000000000e+00
2.918712715145080665e+02   5.703968744181135975e+01   0.000000000000000000e+00
2.915790458280014832e+02   5.744540180949602615e+01   0.000000000000000000e+00
2.912876711673487762e+02   5.785172779577983704e+01   0.000000000000000000e+00
2.909971559746620073e+02   5.825866872861675461e+01   0.000000000000000000e+00
2.908522226641037491e+02   5.846237031302548104e+01   0.000000000000000000e+00
2.907075083368670789e+02   5.866622752651677075e+01   0.000000000000000000e+00
2.905630135998684409e+02   5.887024044517558963e+01   0.000000000000000000e+00
2.904187394211238029e+02   5.907440939812278913e+01   0.000000000000000000e+00
2.903466851757714267e+02   5.917655236521646600e+01   0.000000000000000000e+00
2.902746866760428475e+02   5.927873463391723163e+01   0.000000000000000000e+00
2.902027439286763411e+02   5.938095616345653838e+01   0.000000000000000000e+00
2.901308570324381435e+02   5.948321697779534389e+01   0.000000000000000000e+00
2.900590261295235450e+02   5.958551713119930326e+01   0.000000000000000000e+00
2.900231316637909345e+02   5.963668193677668938e+01   0.000000000000000000e+00
2.899872512950746000e+02   5.968785662916246793e+01   0.000000000000000000e+00
2.899513850068435659e+02   5.973904119098072840e+01   0.000000000000000000e+00
2.899155328058617442e+02   5.979023562119297708e+01   0.000000000000000000e+00
2.898796947098838928e+02   5.984143992644833077e+01   0.000000000000000000e+00
2.898438707366636322e+02   5.989265411337652267e+01   0.000000000000000000e+00
2.898080609039745923e+02   5.994387818860275274e+01   0.000000000000000000e+00
2.897901612816746706e+02   5.996949392637310439e+01   0.000000000000000000e+00
2.897722652126076923e+02   5.999511214668502390e+01   0.000000000000000000e+00
2.897543726920801532e+02   6.002073284552738386e+01   0.000000000000000000e+00
2.897364837160157549e+02   6.004635601932312738e+01   0.000000000000000000e+00
2.897185982867644043e+02   6.007198166898308500e+01   0.000000000000000000e+00
2.897007164098909016e+02   6.009760979765999878e+01   0.000000000000000000e+00
2.896828380859045637e+02   6.012324040497702526e+01   0.000000000000000000e+00
2.896649633170383709e+02   6.014887349175913300e+01   0.000000000000000000e+00
2.896470921055074541e+02   6.017450905881774048e+01   0.000000000000000000e+00
2.896292244535361533e+02   6.020014710696950999e+01   0.000000000000000000e+00
2.896202919595004346e+02   6.021296705920428138e+01   0.000000000000000000e+00
2.896113603590628713e+02   6.022578763402072610e+01   0.000000000000000000e+00
2.896024296503227902e+02   6.023860883000239141e+01   0.000000000000000000e+00
2.895934998328639267e+02   6.025143064676722560e+01   0.000000000000000000e+00
2.895845709069571399e+02   6.026425308441187667e+01   0.000000000000000000e+00
2.895756428728848846e+02   6.027707614304094363e+01   0.000000000000000000e+00
2.895667157309160871e+02   6.028989982274954684e+01   0.000000000000000000e+00
2.895577894813388866e+02   6.030272412364612222e+01   0.000000000000000000e+00
2.895488641244202768e+02   6.031554904582427667e+01   0.000000000000000000e+00
2.895399396604425988e+02   6.032837458938823261e+01   0.000000000000000000e+00
2.895310160896823390e+02   6.034120075443811260e+01   0.000000000000000000e+00
2.895220934124160408e+02   6.035402754107393974e+01   0.000000000000000000e+00
2.895131716289258748e+02   6.036685494939966645e+01   0.000000000000000000e+00
2.895042507394806535e+02   6.037968297950978069e+01   0.000000000000000000e+00
2.894953307443644803e+02   6.039251163150938595e+01   0.000000000000000000e+00


==> anc/Fig_data/fig3/l5000/m120_s.dat <==
3.352351080709821645e+02     0.000000000000000000e+00
3.352107049597020136e+02     9.913576047182082185e-01
3.350184335938610616e+02     2.960988196769434033e+00
3.348095114431413890e+02     4.160565334925543368e+00
3.346548772714829738e+02     4.867267802537060817e+00
3.342840888729984385e+02     6.260079695095072339e+00
3.333269747099569713e+02     8.973959880336558115e+00
3.320908009496905606e+02     1.170377782992357751e+01
3.306899004270839555e+02     1.434679819516699162e+01
3.291933667609714007e+02     1.693258789830334621e+01
3.276626926860236040e+02     1.949622257389490088e+01
3.269162943864718613e+02     2.076059245798572306e+01
3.263319568049940358e+02     2.177593597400902681e+01
3.260313206465041844e+02     2.231278261613403657e+01
3.254501774601783950e+02     2.339604939171574927e+01
3.254083148524053968e+02     2.347738242816176424e+01
3.253254225424086030e+02     2.364022935572725359e+01
3.251637653852599783e+02     2.396604951660610894e+01
3.251621578880884726e+02     2.396935426772013855e+01
3.251589484716429865e+02     2.397595663800347765e+01
3.251525384531370833e+02     2.398916074648189323e+01
3.251397473211320630e+02     2.401558053844482998e+01
3.251142808957210377e+02     2.406847497773689781e+01
3.250957505816843991e+02     2.410722307659326802e+01
3.250873168842591667e+02     2.412493505122096948e+01
3.250832878360095606e+02     2.413341410789825758e+01
3.250813146096550099e+02     2.413757091467229188e+01
3.250773713907114484e+02     2.414588606028485529e+01
3.250694980509620109e+02     2.416252253895897439e+01
3.250538051320125987e+02     2.419582074723460607e+01
3.250226464454093502e+02     2.426252268449173144e+01
3.249613607825041299e+02     2.439639626806291162e+01
3.249453680719925046e+02     2.443203759131091246e+01
3.249325274419498442e+02     2.446091082385089877e+01
3.249266661594905372e+02     2.447417380964916234e+01
3.249150626509417066e+02     2.450059972010821951e+01
3.249138626499484985e+02     2.450334629659228014e+01
3.249114685128215569e+02     2.450883413216023499e+01
3.249066939053242322e+02     2.451981183077213799e+01
3.248971974057055832e+02     2.454178818992695454e+01
3.248784476304863915e+02     2.458584502913469905e+01
3.248772702202533083e+02     2.458864773052887998e+01
3.248749209790331633e+02     2.459425535300669807e+01
3.248702471088045058e+02     2.460547991622958008e+01
3.248695747013349546e+02     2.460710306278919646e+01
3.248682324652053808e+02     2.461035013782157677e+01
3.248655589145256499e+02     2.461684865937530731e+01
3.248644751754337676e+02     2.461949617888391728e+01


==> anc/Fig_data/fig3/l5000/m140_s.dat <==
3.377864582742865309e+02     0.000000000000000000e+00
3.377603185803614565e+02     1.061294474078222638e+00
3.375547497459693886e+02     3.169880855277940057e+00
3.373317799174106995e+02     4.455919595962797075e+00
3.371636021298630226e+02     5.229125078994419695e+00
3.367608214925318748e+02     6.753289437588310129e+00
3.357857994957494157e+02     9.583670181823489287e+00
3.346064676460655960e+02     1.233514503183214295e+01
3.333070663424982740e+02     1.502643918424037217e+01
3.319694315699936737e+02     1.769593258114904444e+01
3.317606157803631959e+02     1.811884565606529662e+01
3.313499595685726149e+02     1.896684871291056140e+01
3.311085665703516838e+02     1.948070763524258808e+01
3.309618502806868605e+02     1.980130513244044010e+01
3.308188155411792764e+02     2.012210066515777740e+01
3.307473011747440523e+02     2.028642981858581251e+01
3.306081258407689347e+02     2.061664735256010417e+01
3.305977201744840954e+02     2.064205070768257855e+01
3.305770469073754043e+02     2.069289610248796762e+01
3.305363385848078792e+02     2.079470364231304558e+01
3.305356362204558422e+02     2.079648273143974535e+01
3.305342340543812725e+02     2.080003696740372732e+01
3.305314340834164568e+02     2.080714468570024067e+01
3.305258489587804434e+02     2.082136472282257600e+01
3.305147394502023417e+02     2.084982803588507139e+01
3.305067330005508097e+02     2.087050106778077918e+01
3.305031590168947560e+02     2.087977644226599239e+01
3.305014856742294000e+02     2.088412976666196386e+01
3.305006767301455284e+02     2.088623678206750611e+01
3.304990604987945062e+02     2.089045144755617045e+01
3.304958348187728348e+02     2.089888336816604308e+01
3.304894119715922329e+02     2.091575802616708302e+01
3.304766945557955182e+02     2.094955544030751327e+01
3.304738078512789912e+02     2.095731089104690525e+01
3.304711816315241890e+02     2.096439831875919069e+01
3.304700581140713211e+02     2.096744035838751685e+01
3.304678180307349749e+02     2.097352492270874436e+01
3.304633662622270549e+02     2.098570346586290469e+01
3.304632796081465926e+02     2.098594181837190220e+01
3.304631063657769232e+02     2.098641850666927766e+01


==> anc/Fig_data/fig3/l5000/m160_s.dat <==
3.411730766558241044e+02     0.000000000000000000e+00
3.411448020977619535e+02     1.146957122935460260e+00
3.409230764892319030e+02     3.425746934128680365e+00
3.406818252821192914e+02     4.825876316667458532e+00
3.399965502307574639e+02     7.577311720648254756e+00
3.390438925254912874e+02     1.041680193478592464e+01
3.379465716454478184e+02     1.319775231615133748e+01
3.374776793074660191e+02     1.432854011710454145e+01
3.370843560170548017e+02     1.527680731192737973e+01
3.369014454193817301e+02     1.572279443733047621e+01
3.365436686336544199e+02     1.661681276114487460e+01
3.364921592264659012e+02     1.674924639458575371e+01
3.363906595916817537e+02     1.701433723018482169e+01
3.363551821389213501e+02     1.710854666629744258e+01
3.362852867997246449e+02     1.729710540623117154e+01
3.362481422830644533e+02     1.739923291163211161e+01
3.362225326110919923e+02     1.747059375046877960e+01
3.361722196198572874e+02     1.761359217488937645e+01
3.361638661658403748e+02     1.763777132185828833e+01
3.361473050673043304e+02     1.768616368730466348e+01
3.361415798007802778e+02     1.770305083837365245e+01
3.361302168620875364e+02     1.773684349630761403e+01
3.361229291493259552e+02     1.775873635592277466e+01
3.361085421694095317e+02     1.780258388948956494e+01
3.361072853298117593e+02     1.780646259371940587e+01
3.361047799711333823e+02     1.781422253696156233e+01
3.361025452322700176e+02     1.782117897619923141e+01
3.361015444499031446e+02     1.782430597045792098e+01
3.360995500029713412e+02     1.783056171785084842e+01
3.360983396114007178e+02     1.783437547446617799e+01
3.360975564993767080e+02     1.783685072056666243e+01
3.360959962624556852e+02     1.784180300443993872e+01
3.360955548473014574e+02     1.784320973962041279e+01
3.360946745315421822e+02     1.784602394083648136e+01


==> anc/Fig_data/fig3/l5000/m40_pi.dat <==
3.316779553419360127e+02   0.000000000000000000e+00   9.572375016012074411e+00
3.316602515372878770e+02   9.998432753691858244e-01   9.578097250043306587e+00
3.314389466519687062e+02   2.987561602430106156e+00   9.660535293165407822e+00
3.312547669440348272e+02   3.970454188212190871e+00   9.729626241735671144e+00
3.307434013134119937e+02   5.903975636714307917e+00   9.926249350150207817e+00
3.300543589382175469e+02   7.781532721115847373e+00   1.020360098200664822e+01
3.292376118798230209e+02   9.607162541918478738e+00   1.054870231234287914e+01
3.272714900135593439e+02   1.309060405958456208e+01   1.147036638922115515e+01
3.250150838304714398e+02   1.639342575276189606e+01   1.271244044004356155e+01
3.200430490970049391e+02   2.266071149773975790e+01   1.643478413022997486e+01
3.148095841065581340e+02   2.871140106123315050e+01   2.291104937826315435e+01
3.095131575854448442e+02   3.470705499608027367e+01   3.591791510557274592e+01
3.068160126513752743e+02   3.766093536004608922e+01   5.044730631520507558e+01
3.053501441792984679e+02   3.902153435408188642e+01   7.214931477031201723e+01


==> anc/Fig_data/fig3/l5000/m40_s.dat <==
3.317790207665070739e+02     0.000000000000000000e+00
3.317570763094548170e+02     8.919771944728197566e-01
3.315838235911304537e+02     2.664153542848544998e+00
3.313942200978228811e+02     3.746504405535672433e+00
3.312571170377711951e+02     4.368152409538723191e+00
3.309280113089665747e+02     5.593062416766430900e+00
3.300717911275951906e+02     7.977033829482470750e+00
3.294899677251535195e+02     9.279403999139059778e+00
3.281573068886735314e+02     1.179359292286202354e+01
3.265655508836551348e+02     1.432890766464151611e+01
3.248397189612765033e+02     1.677057112886176427e+01
3.230237582586280496e+02     1.914306111139868705e+01
3.211487274828479599e+02     2.146762028092013352e+01
3.192365591756407071e+02     2.376097978280295919e+01
3.173029595401500842e+02     2.603595742030261206e+01
3.153595078235335905e+02     2.830238617850745442e+01
3.134151421976116580e+02     3.056799373131629594e+01
3.114772791409287152e+02     3.283918151698340182e+01
3.095528185191603256e+02     3.512178860156352300e+01
3.076493752883163211e+02     3.742204748762168265e+01
3.057707935816208646e+02     3.975677522752059900e+01
3.050794140846203959e+02     4.063984664285889892e+01
3.037269861062404743e+02     4.242630497881963691e+01
3.036412974369436597e+02     4.254318060565648807e+01
3.034709783318406835e+02     4.277727480383025238e+01
3.031358719112104723e+02     4.324604008734817029e+01
3.031047134716250753e+02     4.329027653193337244e+01
3.030426519721632417e+02     4.337876985945666064e+01
3.029193459676426983e+02     4.355624996048451436e+01
3.026765234723000617e+02     4.391380333443197514e+01
3.026559894817756344e+02     4.394465996994171064e+01
3.026150924746522151e+02     4.400648031327120435e+01
3.025340926923956886e+02     4.413059288566950755e+01
3.025273544669839225e+02     4.414103542979854922e+01
3.025139107691866798e+02     4.416193274325011942e+01
3.024871498126134384e+02     4.420380426162545007e+01
3.024651065698816979e+02     4.423860873835901941e+01
3.024539507446174298e+02     4.425635020718129198e+01
3.024490887153401673e+02     4.426411282160358951e+01
3.024393922073130625e+02     4.427965520469395244e+01
3.024302020835673375e+02     4.429447044889866447e+01
3.024254618385206186e+02     4.430214906923394125e+01
3.024160217376959849e+02     4.431753084415507260e+01
3.024147785358662759e+02     4.431956696020299802e+01
3.024122960081073188e+02     4.432364145359017016e+01
3.024109867103102260e+02     4.432579539729513840e+01


==> anc/Fig_data/fig3/l5000/m80_pi.dat <==
3.308866097182522594e+02   0.000000000000000000e+00   4.071779203248576096e+01
3.308579602548048229e+02   9.995895198751205690e-01   4.076810973232425539e+01
3.306368152874086377e+02   2.987325645067631541e+00   4.115850122287920243e+01
3.304342529294858082e+02   3.966595011050631392e+00   4.152790766078744866e+01
3.299086829985266718e+02   5.896303861543781721e+00   4.250288948823310875e+01
3.295703777872791989e+02   6.837340302943792025e+00   4.315913159723343284e+01
3.287915372551821065e+02   8.679460664256453128e+00   4.473984130926693581e+01
3.278754632109195768e+02   1.045732689809646132e+01   4.675583071574058636e+01
3.257405264317926594e+02   1.383993609058844498e+01   5.225045044075167766e+01
3.245399557697452337e+02   1.543950793499900875e+01   5.600246026197943650e+01
3.219626868990945923e+02   1.849854130656841278e+01   6.655504434483826515e+01
3.205486039454650609e+02   1.991288546562390138e+01   7.500630527405556336e+01
3.197891796966131892e+02   2.056348120051291772e+01   8.115709119849282160e+01
3.193832232263080755e+02   2.085537046756022050e+01   8.531293354059455680e+01
3.191686216215688887e+02   2.098361301605084606e+01   8.791168769798368032e+01
3.190570544174378256e+02   2.103998463091487992e+01   8.941957068722756219e+01
3.189999445978988888e+02   2.106537593872351621e+01   9.024372811781968551e+01
3.189710197355223613e+02   2.107720449892754289e+01   9.067662813674395750e+01
3.189564597484308592e+02   2.108287436672987880e+01   9.089878701379261372e+01


==> anc/Fig_data/fig3/l5000/m80_s.dat <==
3.324798317912758989e+02     0.000000000000000000e+00
3.324573820157839350e+02     9.124453088652529908e-01
3.322802015403093492e+02     2.725288624333011445e+00
3.320866555530226378e+02     3.831408064685760451e+00
3.319460655662983299e+02     4.469874078462089173e+00
3.316086500219344657e+02     5.727976135621704934e+00
3.307319985501815154e+02     8.177065508445458875e+00
3.294492114508526583e+02     1.088894987110990442e+01
3.279538916844518326e+02     1.348434657698767934e+01
3.263129455588716610e+02     1.598454719542643332e+01
3.245772609138748521e+02     1.841652915568511517e+01
3.227850308713851746e+02     2.080535725495059651e+01
3.209656479249474046e+02     2.317275566909431106e+01
3.191438325816727684e+02     2.553803218479566794e+01
3.173441632939995429e+02     2.792036414165412950e+01
3.155985656203138205e+02     3.034337907145594926e+01
3.155014788763314755e+02     3.048370982488610891e+01
3.153086844682702576e+02     3.076482555310241906e+01
3.149283644351106659e+02     3.133042145994034300e+01
3.146949232996361729e+02     3.168640330309476028e+01
3.145971113768324017e+02     3.183797442217501938e+01
3.144037652253497868e+02     3.214255417093711031e+01
3.140284994463576140e+02     3.275870978692297797e+01
3.140252348074658926e+02     3.276426371415814032e+01
3.140187130576119330e+02     3.277537149220125911e+01
3.140056931167732728e+02     3.279759863104679596e+01
3.139797468796703015e+02     3.284210663872963210e+01
3.139601872269776663e+02     3.287585728861348144e+01
3.139512399109682974e+02     3.289135585939918371e+01
3.139469588089753529e+02     3.289878530503190746e+01
3.139384083626723623e+02     3.291365094819134640e+01
3.139213557786121669e+02     3.294340983449126270e+01
3.138874552296072693e+02     3.300304337064883242e+01
3.138205904606857075e+02     3.312283084566564639e+01
3.138067653705123803e+02     3.314803066290199496e+01
3.137932194397875492e+02     3.317289520562718508e+01
3.137876503231765923e+02     3.318317191085564843e+01
3.137765684528361589e+02     3.320372383718989084e+01
3.137546047953023844e+02     3.324491959821178000e+01
3.137543106224626968e+02     3.324547615086762420e+01
3.137537226289949785e+02     3.324658901343806860e+01


==> anc/Fig_data/fig3/l5000/myLP.dat <==
289.3 60.2 0
302.34 44.0 40
313.6 33.0 80
324.75 24.2 120
330.4 20.7 140
335.95 17.4 160


==> anc/Fig_data/fig3/l5000/pionTip.dat <==
305.4 38.7 40
318.8 20.8 80


==> anc/Fig_data/fig3/l757/m0.dat <==
3.444940342600512508e+02   0.000000000000000000e+00   0.000000000000000000e+00
3.444633422681751540e+02   9.995288898449496973e-01   0.000000000000000000e+00
3.443397872266640434e+02   1.991866610440708119e+00   0.000000000000000000e+00
3.441456078219051165e+02   2.972832643882980186e+00   0.000000000000000000e+00
3.438772674454395428e+02   3.936156806539719888e+00   0.000000000000000000e+00
3.435439523197343306e+02   4.878972285292648259e+00   0.000000000000000000e+00
3.427047745360115414e+02   6.694400787687089682e+00   0.000000000000000000e+00
3.422197603651059694e+02   7.568907079271525618e+00   0.000000000000000000e+00
3.411308780631487139e+02   9.246505163582639852e+00   0.000000000000000000e+00
3.399148745641431901e+02   1.083437653444564752e+01   0.000000000000000000e+00
3.372316750962876313e+02   1.380093019411532040e+01   0.000000000000000000e+00
3.343243504886802953e+02   1.654819494764763732e+01   0.000000000000000000e+00
3.282051033802353572e+02   2.170133135432153182e+01   0.000000000000000000e+00
3.219092173589932599e+02   2.663710071760504050e+01   0.000000000000000000e+00
3.155885384952680965e+02   3.154108060150119996e+01   0.000000000000000000e+00
3.092822732406782507e+02   3.646358184972375227e+01   0.000000000000000000e+00
3.030491539328657495e+02   4.147838231380754337e+01   0.000000000000000000e+00
2.969357075504371437e+02   4.663839910924249210e+01   0.000000000000000000e+00
2.909319831282136306e+02   5.192567563520529461e+01   0.000000000000000000e+00
2.850511526977606991e+02   5.734931218721158075e+01   0.000000000000000000e+00
2.821744422737673972e+02   6.012861734075057285e+01   0.000000000000000000e+00
2.793191900586660950e+02   6.292996251551200260e+01   0.000000000000000000e+00
2.779123171107361827e+02   6.435147878639425301e+01   0.000000000000000000e+00
2.765147760766664078e+02   6.578217059740427430e+01   0.000000000000000000e+00
2.751195543956671372e+02   6.721512435132292751e+01   0.000000000000000000e+00
2.744255304106458198e+02   6.793507623041979571e+01   0.000000000000000000e+00
2.737339064659375367e+02   6.865733402311306577e+01   0.000000000000000000e+00
2.730447009119537256e+02   6.938189989614180320e+01   0.000000000000000000e+00
2.723579229117203795e+02   7.010876713188400799e+01   0.000000000000000000e+00
2.720154449808240997e+02   7.047305941405453211e+01   0.000000000000000000e+00
2.716735795116397298e+02   7.083792651448885636e+01   0.000000000000000000e+00
2.713323259707542547e+02   7.120336600446374575e+01   0.000000000000000000e+00
2.709916847771657444e+02   7.156937635572531065e+01   0.000000000000000000e+00
2.708215934569357159e+02   7.175259464843212243e+01   0.000000000000000000e+00
2.706516560184090281e+02   7.193595567751681585e+01   0.000000000000000000e+00
2.704818721662343819e+02   7.211945892964260452e+01   0.000000000000000000e+00
2.703122418581027659e+02   7.230310412713812696e+01   0.000000000000000000e+00
2.702274841523064879e+02   7.239497975670413155e+01   0.000000000000000000e+00
2.701427649838465754e+02   7.248689092303044390e+01   0.000000000000000000e+00
2.700580842661488532e+02   7.257883751649754345e+01   0.000000000000000000e+00
2.699734419765912321e+02   7.267081948657018131e+01   0.000000000000000000e+00
2.698888381222952262e+02   7.276283681014712101e+01   0.000000000000000000e+00
2.698042727099747253e+02   7.285488946377027730e+01   0.000000000000000000e+00
2.697620043830203258e+02   7.290092899609280153e+01   0.000000000000000000e+00
2.697197457000604004e+02   7.294697738058665948e+01   0.000000000000000000e+00
2.696774966382465664e+02   7.299303459257185978e+01   0.000000000000000000e+00
2.696352571907282254e+02   7.303910062206587384e+01   0.000000000000000000e+00
2.695930273581668075e+02   7.308517546598136505e+01   0.000000000000000000e+00
2.695508071411989022e+02   7.313125912120945316e+01   0.000000000000000000e+00
2.695085965404464901e+02   7.317735158462940603e+01   0.000000000000000000e+00
2.694663955565051197e+02   7.322345285309766894e+01   0.000000000000000000e+00
2.694242041899437936e+02   7.326956292344775079e+01   0.000000000000000000e+00
2.694031121036974241e+02   7.329262124944457923e+01   0.000000000000000000e+00
2.693820224297766686e+02   7.331568178183034945e+01   0.000000000000000000e+00
2.693609351623600219e+02   7.333874451481882772e+01   0.000000000000000000e+00
2.693398502996215598e+02   7.336180944627982115e+01   0.000000000000000000e+00
2.693187678416181257e+02   7.338487657580502344e+01   0.000000000000000000e+00
2.692976877884052556e+02   7.340794590298510514e+01   0.000000000000000000e+00
2.692766101400398497e+02   7.343101742741205840e+01   0.000000000000000000e+00
2.692555348965770463e+02   7.345409114867636902e+01   0.000000000000000000e+00
2.692344620580704486e+02   7.347716706636720119e+01   0.000000000000000000e+00
2.692133916245717273e+02   7.350024518007209906e+01   0.000000000000000000e+00
2.691923235961311889e+02   7.352332548937741308e+01   0.000000000000000000e+00
2.691817904814070630e+02   7.353486646503846202e+01   0.000000000000000000e+00
2.691712579699091634e+02   7.354640799121774819e+01   0.000000000000000000e+00
2.691607260601730900e+02   7.355795006652124357e+01   0.000000000000000000e+00
2.691501947517326698e+02   7.356949269046610596e+01   0.000000000000000000e+00
2.691396640445926209e+02   7.358103586299927201e+01   0.000000000000000000e+00
2.691291339387576613e+02   7.359257958406763578e+01   0.000000000000000000e+00
2.691186044342331343e+02   7.360412385361870236e+01   0.000000000000000000e+00
2.691080755310243831e+02   7.361566867159994842e+01   0.000000000000000000e+00
2.690975472291364099e+02   7.362721403795859487e+01   0.000000000000000000e+00
2.690870195285744444e+02   7.363875995264203311e+01   0.000000000000000000e+00
2.690764924293432045e+02   7.365030641559722824e+01   0.000000000000000000e+00
2.690659659314477494e+02   7.366185342677142955e+01   0.000000000000000000e+00
2.690554400348927402e+02   7.367340098611151689e+01   0.000000000000000000e+00
2.690449147396826106e+02   7.368494909356425637e+01   0.000000000000000000e+00
2.690343900458221924e+02   7.369649774907666995e+01   0.000000000000000000e+00


==> anc/Fig_data/fig3/l757/m120_pi.dat <==
3.420344385358532691e+02   0.000000000000000000e+00   4.741758177361356985e+01
3.419951840147845701e+02   9.992292442556249821e-01   4.746330183481563125e+01
3.418631314641889389e+02   1.990471961192899819e+00   4.762036152536197164e+01
3.416586640452489974e+02   2.969345331242383423e+00   4.786386742524630478e+01
3.413750624450127020e+02   3.928287525716793294e+00   4.820663756670892752e+01
3.410234192965795614e+02   4.864421648671426013e+00   4.863843608298563481e+01
3.401489877345935042e+02   6.663134923043593005e+00   4.974529379639874804e+01
3.396299922811370493e+02   7.517911922787687828e+00   5.042839843697448288e+01
3.384905297024562287e+02   9.161574002348466195e+00   5.199194036107740402e+01
3.372179465952691544e+02   1.070447135321211363e+01   5.386184910072061882e+01
3.343967179920756507e+02   1.354007872527948741e+01   5.855667460569770100e+01
3.313239018886192184e+02   1.610089913958789154e+01   6.480535166443895889e+01
3.280759324660261314e+02   1.843557141421240075e+01   7.337291122081752803e+01
3.263659082652731627e+02   1.947278751167675281e+01   7.923192464100004884e+01
3.245842832899254518e+02   2.038152974532573936e+01   8.707029269629241242e+01


==> anc/Fig_data/fig3/l757/m120_s.dat <==
3.465681828331439078e+02   0.000000000000000000e+00   4.208214266670425729e+01
3.465297513717097786e+02   9.992612385017427545e-01   4.211724309042811853e+01
3.464129411661949689e+02   1.992415494338967141e+00   4.222460408118418940e+01
3.462218683491297497e+02   2.973991359251487498e+00   4.240130537540252931e+01
3.459614708970188417e+02   3.939492869832466937e+00   4.264430208224843710e+01
3.456376915598221444e+02   4.885625493096483751e+00   4.295002148982841561e+01
3.448296077001389790e+02   6.715106423775889510e+00   4.373007615854183427e+01
3.443488950904711601e+02   7.591984629062306311e+00   4.420795082704149337e+01
3.432865985908799757e+02   9.286542431840413257e+00   4.529637175617571643e+01
3.420987217601312977e+02   1.089556344940686294e+01   4.657527503694228699e+01
3.394760964934686172e+02   1.391580130604374332e+01   4.964948363746321292e+01
3.336915919791738929e+02   1.944205750025911428e+01   5.797398339625100760e+01
3.276703744400365963e+02   2.470940401880003634e+01   6.998461307359791306e+01
3.216685670504640484e+02   2.999885654798219240e+01   8.841885378899958425e+01
3.187592296779928347e+02   3.274398970561632841e+01   1.021923645727741814e+02
3.173602873135823756e+02   3.417331131430237225e+01   1.110247886555093970e+02
3.160098941898697262e+02   3.564858702122310011e+01   1.220439079428210079e+02
3.153448685520931463e+02   3.639540754926179034e+01   1.293281223183141435e+02
3.147025689270967064e+02   3.716186119543318966e+01   1.383901256273965714e+02
3.143895582414195360e+02   3.755176414573223553e+01   1.442852850166967187e+02
3.142361111209574460e+02   3.774913177535244557e+01   1.478289525353612248e+02
3.140861196693801958e+02   3.794913818638406866e+01   1.518914886519518177e+02
3.140118542158816695e+02   3.804968490396680636e+01   1.543450417097502623e+02
3.139750290389212068e+02   3.810018397664966727e+01   1.557178009701187875e+02
3.139387028202207262e+02   3.815104315315622330e+01   1.571483216122615545e+02
3.139026532712318840e+02   3.820209880923563617e+01   1.587177040919439435e+02
3.138843595640326498e+02   3.822743460953696371e+01   1.597164770386420400e+02
3.138667833365204842e+02   3.825327331551152099e+01   1.605314471974580215e+02
3.138487911228941130e+02   3.827882410314759198e+01   1.616423845925808678e+02
3.138401473205216803e+02   3.829184045077455778e+01   1.620684378510668751e+02
3.138223699270178031e+02   3.831754116633285889e+01   1.633225605281517119e+02
3.138137995296312397e+02   3.833060596306437873e+01   1.638071562600233283e+02
3.138049501244106523e+02   3.834348341049165754e+01   1.645680223160740070e+02


==> anc/Fig_data/fig3/l757/m140_pi.dat <==
3.388299006188692601e+02   0.000000000000000000e+00   7.420003617585383893e+01
3.387880044383380778e+02   9.991219695597228778e-01   7.429739019703769998e+01
3.387206680529984624e+02   1.494567033325018057e+00   7.445950940234392590e+01
3.385212308514667825e+02   2.474477642842652259e+00   7.494150275127007887e+01
3.383823557227664196e+02   2.954804301095610874e+00   7.528298295907381998e+01
3.380458887347288623e+02   3.896499562823587226e+00   7.612419218857395720e+01
3.376232658771517094e+02   4.802805206772305269e+00   7.721709171734447352e+01
3.371354765335532875e+02   5.675766578352867242e+00   7.852687677079089212e+01
3.365798577128893498e+02   6.507203723375866389e+00   8.009299997013161487e+01
3.359657678637647109e+02   7.296439845966604665e+00   8.192457361778451741e+01
3.352975353633271425e+02   8.040392348051867089e+00   8.405436280743727195e+01
3.345773975684622314e+02   8.734223420004589400e+00   8.653593407499297996e+01
3.338049878537499353e+02   9.369348000396538367e+00   8.945677254769158537e+01
3.333967791128975477e+02   9.658079058462149646e+00   9.113187987433691717e+01
3.325379342575893702e+02   1.017031485817811465e+01   9.502113161791675111e+01


==> anc/Fig_data/fig3/l757/m140_s.dat <==
3.482263475248386158e+02   0.000000000000000000e+00   5.618692758672112575e+01
3.481928418879258516e+02   9.994385285224250959e-01   5.622757266360715533e+01
3.480787008176381505e+02   1.992903080518907633e+00   5.636946297003440520e+01
3.478919039771066650e+02   2.975301645444287324e+00   5.660315261260240050e+01
3.476371904955469745e+02   3.942318213198807264e+00   5.692478861572310223e+01
3.469500307712693257e+02   5.820565138746841782e+00   5.780941849431102497e+01
3.465205651728091993e+02   6.723648357359203409e+00   5.837784837825817164e+01
3.455543691049265362e+02   8.474780893293615947e+00   5.969122276830009355e+01
3.444433571727120125e+02   1.013780599426983287e+01   6.127701319434078187e+01
3.419399069840193306e+02   1.325753950095505829e+01   6.516917508206437049e+01
3.391916616842653411e+02   1.616393723223341183e+01   7.005119593056515725e+01
3.334100825131220631e+02   2.169325385255838867e+01   8.318297590742500347e+01
3.275905485919944340e+02   2.718260945598260747e+01   1.033532984630246858e+02
3.247663594453931069e+02   3.001526821838573511e+01   1.186770470688980339e+02
3.233908990372810877e+02   3.146720095295589914e+01   1.292849500420576021e+02
3.227368166196412176e+02   3.222362424115792834e+01   1.354801360377092578e+02
3.221031877307015066e+02   3.299726138549692678e+01   1.426863170745358218e+02
3.217864010394240495e+02   3.338410268658752500e+01   1.472348581417498110e+02
3.214817621265993921e+02   3.378058110061912345e+01   1.522020465768317479e+02
3.213283229124217542e+02   3.397795487687258742e+01   1.553152127607801276e+02
3.211820240785303895e+02   3.418067796683037329e+01   1.584032193237067077e+02
3.210342588266593111e+02   3.438233468092508360e+01   1.623861143387482571e+02
3.209640140028240012e+02   3.448573035164850609e+01   1.643191216972459472e+02
3.208920923249240218e+02   3.458796670647423355e+01   1.668991635763101442e+02
3.208577619688499567e+02   3.464019387040096376e+01   1.680683188011819027e+02
3.208224220607853567e+02   3.469174327289979942e+01   1.696388089136104327e+02
3.207883931694791499e+02   3.474416735664450329e+01   1.710765707873565873e+02
3.207708734327805473e+02   3.477004439909552502e+01   1.720722223372670783e+02
3.207540753383723313e+02   3.479639561394897385e+01   1.728938426762524045e+02
3.207368595224803016e+02   3.482247583985234485e+01   1.740124782012289870e+02
3.207286127824849018e+02   3.483574730941861475e+01   1.744442155769505405e+02
3.207116268095206237e+02   3.486197781117623151e+01   1.757149998105288091e+02
3.207034591105543768e+02   3.487529807088077405e+01   1.762099653772008025e+02
3.206950117976340380e+02   3.488844278576645763e+01   1.769881381047304387e+02


==> anc/Fig_data/fig3/l757/m160_s.dat <==
3.506160123925894254e+02   0.000000000000000000e+00   7.134068725020391355e+01
3.505886388290926448e+02   9.996252738008819527e-01   7.138210688954238492e+01
3.504778674164599011e+02   1.993471184464778556e+00   7.155994799172029275e+01
3.502964807283707387e+02   2.976883035819055667e+00   7.185309695983050915e+01
3.500489815441515589e+02   3.945771137619693558e+00   7.225699351098711531e+01
3.493758395735566751e+02   5.829087331842975672e+00   7.337948159104722379e+01
3.489652524358182859e+02   6.740908697201242639e+00   7.408091202851736057e+01
3.480199507029313963e+02   8.503408238705009836e+00   7.574884065180040693e+01
3.469353369267749372e+02   1.018376919890718213e+01   7.776323996208500944e+01
3.444906625764190267e+02   1.334977098676390561e+01   8.274068263745434137e+01
3.390333923685838045e+02   1.919940361443154586e+01   9.681689930441898184e+01
3.334231216219279190e+02   2.490246087779629036e+01   1.189950991594948562e+02
3.307102132779832004e+02   2.784187039628041660e+01   1.363647552967939589e+02
3.294185420807254445e+02   2.936882341395146767e+01   1.485853288038493361e+02
3.287986130775461788e+02   3.015348132095115474e+01   1.565026328000680564e+02
3.284973326118213777e+02   3.055251776160868715e+01   1.612657934211887039e+02
3.282052885739557837e+02   3.095836290442448302e+01   1.667737803563142052e+02
3.280616381154021610e+02   3.116297117834646002e+01   1.700754448088610502e+02
3.279216142464018731e+02   3.137007819442796119e+01   1.737875427252178611e+02
3.278522869617403899e+02   3.147409130706991220e+01   1.759722237015182316e+02
3.277843487230507549e+02   3.157901697468156499e+01   1.783471743885726255e+02
3.277499855536595987e+02   3.163122255474151956e+01   1.798325892958230838e+02
3.277172052536646447e+02   3.168443629293235020e+01   1.811479699743804019e+02
3.276836995579151903e+02   3.173719630006223014e+01   1.828938003613925503e+02
3.276677269425020995e+02   3.176405589903290760e+01   1.836284924040454882e+02
3.276511937107900394e+02   3.179057409559970893e+01   1.846639367038937110e+02
3.276352828240810027e+02   3.181747030693386336e+01   1.855515375236884097e+02
3.276189701716471632e+02   3.184412476004346360e+01   1.868022444844273764e+02
3.276111806290501818e+02   3.185766963549989228e+01   1.872789313049735540e+02
3.276031011163793778e+02   3.187104356910234060e+01   1.880172000344162200e+02


==> anc/Fig_data/fig3/l757/m40_pi.dat <==
3.444677508561723585e+02   0.000000000000000000e+00   4.786044216517282734e+00
3.444370359911791866e+02   9.995281872305816773e-01   4.789059330342084309e+00
3.443134582411373685e+02   1.991863080144562925e+00   4.801812491111783210e+00
3.441191694564165573e+02   2.972807455800853482e+00   4.821876094947842972e+00
3.438507214835946115e+02   3.936101640298915960e+00   4.849896008141014292e+00
3.435172777660339989e+02   4.878871647893223695e+00   4.885096520267320663e+00
3.426778523754423986e+02   6.694185674068907410e+00   4.975786028154304041e+00
3.421926175153614622e+02   7.568569531743682077e+00   5.029443325426787403e+00
3.411033797413593334e+02   9.245936835492898354e+00   5.153743926101533646e+00
3.398870027003605969e+02   1.083352207545047996e+01   5.299188221151786671e+00
3.372030028471730247e+02   1.379935160327049459e+01   5.646561685569941424e+00
3.342947898552239394e+02   1.654567590922172116e+01   6.070207539421510035e+00
3.281732902985291389e+02   2.169613639129374150e+01   7.161097535139641757e+00
3.218740849238150759e+02   2.662766877455695180e+01   8.677441745760251735e+00
3.155481394824496419e+02   3.152485309545684444e+01   1.082303240931803678e+01
3.092330040660426675e+02   3.643596953395046967e+01   1.402140438446883941e+01
3.029834668384670522e+02   4.143029475775659876e+01   1.910382906428678851e+01
2.968344455897953935e+02   4.654786622119356565e+01   2.809389972066656682e+01
2.937933833609924932e+02   4.914631585906388977e+01   3.588070007663375804e+01
2.907315354802553884e+02   5.172024040248500398e+01   5.057678835306813170e+01
2.899383112950492318e+02   5.232917011271767649e+01   5.829582130401114171e+01
2.897279458864300068e+02   5.246424932968481869e+01   6.154804318698406007e+01
2.896193670834038016e+02   5.252618190215998339e+01   6.369185164910262387e+01
2.895631758473055584e+02   5.255354602074162784e+01   6.504350309466610724e+01
2.895048842938788880e+02   5.257609252377652354e+01   6.675095104152242698e+01


==> anc/Fig_data/fig3/l757/m40_s.dat <==
3.445202780852939100e+02   0.000000000000000000e+00   4.779950335335069411e+00
3.444895991158608695e+02   9.995292896331386956e-01   4.782954145953368652e+00
3.443660570031099724e+02   1.991868619891214554e+00   4.795672777804345088e+00
3.441719957135161962e+02   2.972858026501298490e+00   4.815661564680578266e+00
3.439037622124578206e+02   3.936211953627754223e+00   4.843588137785959979e+00
3.435705747578278988e+02   4.879072558424256911e+00   4.878671461038312174e+00
3.427316428116207589e+02   6.694614678462545321e+00   4.969072693777863314e+00
3.422468478403594645e+02   7.569242505506564633e+00   5.022535469253057272e+00
3.411583185255114472e+02   9.247069651167452164e+00   5.146412227599998168e+00
3.399426859216019352e+02   1.083522498749707097e+01   5.291349189902811112e+00
3.372602809481400072e+02   1.380249706102632778e+01   5.637440704030158400e+00
3.343538376765695830e+02   1.655069419899567862e+01   6.059365514575119960e+00
3.282368218136465998e+02   2.170647900179231726e+01   7.144819194611920388e+00
3.219442131117868371e+02   2.664642593726426512e+01   8.650621736253173211e+00
3.156042278998872348e+02   3.152542045590172393e+01   1.079236618529373004e+01
3.093066476090186256e+02   3.645902790685106964e+01   1.394719863526588810e+01
3.031141588497449675e+02   4.152391516781449354e+01   1.882047993243096684e+01
2.970315087182738694e+02   4.672019916487572999e+01   2.708392108100227347e+01
2.911514578144555117e+02   5.214468083306350366e+01   4.267994344738834656e+01
2.896784437603693618e+02   5.349754061754400425e+01   4.988897423992504798e+01
2.882573178626217896e+02   5.490480789235402170e+01   5.888885411596144337e+01
2.875505635727939193e+02   5.561226698927050904e+01   6.510023992553173855e+01
2.868562534701941900e+02   5.633194294512003353e+01   7.295616930369483555e+01
2.865123215567281250e+02   5.669486282456943371e+01   7.814967742111313953e+01
2.863417679530795112e+02   5.687765086652645152e+01   8.125931826675385139e+01
2.861733201442780796e+02   5.706238130719607682e+01   8.471577422915100897e+01
2.860063367433050416e+02   5.724843652426746843e+01   8.884531680364591466e+01
2.859221972932751896e+02   5.734087868428484569e+01   9.177557960110276269e+01
2.858816871454165494e+02   5.738847256961135201e+01   9.291760974131939577e+01
2.858401962445579443e+02   5.743521393401099573e+01   9.467171313213120243e+01
2.857997250885051699e+02   5.748284098019016852e+01   9.616480084344250656e+01
2.857790635368352810e+02   5.750628586838765699e+01   9.731496174626535378e+01
2.857589699890010593e+02   5.753021935612834170e+01   9.816710083470613313e+01
2.857384990086103471e+02   5.755383082499080416e+01   9.949299385020307795e+01
2.857285599098621560e+02   5.756588714868724566e+01   9.992290853778031590e+01
2.857183594166855301e+02   5.757772313466026048e+01   1.007037496356776671e+02
2.857083987709465873e+02   5.758976166287026643e+01   1.012423445090979754e+02
2.856982433505972381e+02   5.760163634444611347e+01   1.021530771037150203e+02


==> anc/Fig_data/fig3/l757/m80_pi.dat <==
3.440629342791337990e+02   0.000000000000000000e+00   1.945456179039748434e+01
3.440318976922621914e+02   9.995182490957136290e-01   1.946723956446473025e+01
3.439080005404964027e+02   1.991813313975270505e+00   1.952037962792127601e+01
3.437118517442468715e+02   2.972387456878220036e+00   1.960467063600513882e+01
3.434416270470551922e+02   3.935184742410161807e+00   1.972204939564355897e+01
3.431060597018725957e+02   4.877200961403811874e+00   1.986955491337192825e+01
3.422625457440576611e+02   6.690618785009650793e+00   2.024936488973168025e+01
3.417736564062421394e+02   7.562964596812696172e+00   2.047509278547515521e+01
3.406785245554588641e+02   9.236489687571715734e+00   2.099760097697584271e+01
3.394559337728398418e+02   1.081929472239282219e+01   2.161035943767900847e+01
3.367585253828511895e+02   1.377293450706848787e+01   2.308089211412561781e+01
3.338352357801447283e+02   1.650320517107016016e+01   2.488969122186079019e+01
3.276742744556008233e+02   2.160639589428185303e+01   2.964591461586648080e+01
3.213125788064169797e+02   2.645704826970060708e+01   3.658480137481561201e+01
3.148710369333342669e+02   3.120115390694370205e+01   4.750487382532109137e+01
3.082669526226485459e+02   3.571624752915741396e+01   7.019716884230354026e+01


==> anc/Fig_data/fig3/l757/m80_s.dat <==
3.449220400531837640e+02   0.000000000000000000e+00   1.904808308812159368e+01
3.448816977005470790e+02   9.991859159254280476e-01   1.906458916422417715e+01
3.447619442319581253e+02   1.991989575649200539e+00   1.911373061442795063e+01
3.445661578608292643e+02   2.972636146478969010e+00   1.919455425682335203e+01
3.442995253173934316e+02   3.936434406894992577e+00   1.930559195692930530e+01
3.439682651164377489e+02   4.879973849241106443e+00   1.944512243845599997e+01
3.431424531823413986e+02   6.701521172124596859e+00   1.980045946733156015e+01
3.426519446527674972e+02   7.572957562468284110e+00   2.001755620242247247e+01
3.415686909439387478e+02   9.254195618874570428e+00   2.051106938398606871e+01
3.403586437665757671e+02   1.084661071191903758e+01   2.108895338519707252e+01
3.376881239851061309e+02   1.382458386438015729e+01   2.247069918341068018e+01
3.347948371090762976e+02   1.658662858758680159e+01   2.415864745673659542e+01
3.287111634183416413e+02   2.178171419079519566e+01   2.851984261059917714e+01
3.224678499946276133e+02   2.678381749773237885e+01   3.463000138812409290e+01
3.162062129033784572e+02   3.176296410508317791e+01   4.350493307108872898e+01
3.100439240369382219e+02   3.686455169391736320e+01   5.723721434152099619e+01
3.070573574334411546e+02   3.952545754021784319e+01   6.719288798160218334e+01
3.041582748025101068e+02   4.228141833439362784e+01   8.092814236699506125e+01
3.027290289643166830e+02   4.368043811052505987e+01   9.084886219757721904e+01
3.020217228226345014e+02   4.438734547499274896e+01   9.736013605266950321e+01
3.013450931067233114e+02   4.512366892806613095e+01   1.046258420806527027e+02
3.010038673865726651e+02   4.548913439552875104e+01   1.095265989992764588e+02
3.006767540068392464e+02   4.586728362109899138e+01   1.146874684703513623e+02
3.005110003759575079e+02   4.605443525440607999e+01   1.181677765309379566e+02
3.003516475585315106e+02   4.624706619578983435e+01   1.216105762434066975e+02
3.002705051882163048e+02   4.634214992594191074e+01   1.239399619524124887e+02
3.001922917428473170e+02   4.643965714087244123e+01   1.260890629057921899e+02
3.001129295630501588e+02   4.653623169454908748e+01   1.290243104716467712e+02
3.000747305661311088e+02   4.658569973104111739e+01   1.303138337522509289e+02
3.000355978587899699e+02   4.663443248405336305e+01   1.321939737699537716e+02
3.000167169943672434e+02   4.665933379844941697e+01   1.329512030403928406e+02
2.999973151830222378e+02   4.668383139458726561e+01   1.340822047052727441e+02
2.999879447315657899e+02   4.669633480470218245e+01   1.344997032863256550e+02
2.999687271404137618e+02   4.672097718060860672e+01   1.357705777611987514e+02
2.999594158637918326e+02   4.673352472031444904e+01   1.362426964536532523e+02
2.999498342760990113e+02   4.674586707836648003e+01   1.370130488421095549e+02


==> anc/Fig_data/fig3/l757/myLP.dat <==
269.2 73.8 0
285.7 57.6 40
299.9 46.8 80
313.76 38.4 120
320.7  34.86 140
327.63 31.8 160


==> anc/Fig_data/fig3/l757/pionTip.dat <==
289.4 52.2 40
308.5 35.33 80
324.9 20 120
332.4 10.2 140



==> anc/Fig_data/fig4/qm4esb_instability_aroundHomoMin_sigma_left_mu_mPi_reg1331_Lam5000_T0.csv <==
3.159062034255983349e+02,0.000000000000000000e+00
3.159174718399543167e+02,2.996386368615516993e+00
3.159510640076104551e+02,5.981835331352141516e+00
3.160070683752880996e+02,8.977781216095769068e+00
3.160848311633511116e+02,1.196240334080097156e+01
3.161845827290244983e+02,1.495720758898711011e+01
3.163051995409775827e+02,1.794039992174983666e+01
3.164470970898368023e+02,2.093349725214346080e+01
3.166087510838705157e+02,2.391474089531278580e+01
3.167908062256232711e+02,2.690565732987275638e+01
3.169914047323500199e+02,2.988452695077548782e+01
3.172114521412257204e+02,3.287288145345823409e+01
3.174488118403330077e+02,3.584904071687647331e+01
3.177046658585849173e+02,3.883453616199140868e+01
3.179766388642708534e+02,4.180772590154146684e+01
3.182661918162868346e+02,4.479013568984393601e+01
3.185707385665483002e+02,4.776016008502873689e+01
3.188920126600772846e+02,5.073931449402871863e+01
3.192272364907935298e+02,5.370602814429923200e+01
3.195784049535284908e+02,5.668180229661531655e+01
3.199425626645314651e+02,5.964509931017271072e+01
3.203219523268519993e+02,6.261740334978235012e+01
3.207134510346323282e+02,6.557720863451828563e+01
3.211195352342091383e+02,6.854597998864278452e+01
3.215369225516983533e+02,7.150224246791390215e+01
3.219683093331373129e+02,7.446743989798297036e+01
3.224102604804575662e+02,7.742012734142716113e+01
3.228656792648201872e+02,8.038172640326041574e+01
3.233309836922475142e+02,8.333082147967893150e+01
3.238092718942469901e+02,8.628881108654395860e+01
3.242968202679836054e+02,8.923430838645477081e+01
3.247969107389971555e+02,9.218868820416651033e+01
3.253056829836000929e+02,9.513059197922869714e+01
3.258265926223671727e+02,9.808137044753652845e+01
3.263556471800699228e+02,1.010196928937208440e+02
3.268964667344224608e+02,1.039668857307246981e+02
3.274449309927114200e+02,1.069016456933891703e+02
3.280048160723902129e+02,1.098452747585040754e+02
3.285718779824503031e+02,1.127764967434435164e+02
3.291500411479779018e+02,1.157165891788522885e+02
3.297349419234252537e+02,1.186443025932419175e+02
3.303306458700263306e+02,1.215808901526971795e+02
3.309326734906893535e+02,1.245051287495872145e+02
3.315452250071970752e+02,1.274382473034183363e+02
3.321637087035586546e+02,1.303590487315872508e+02
3.327924533398614244e+02,1.332887379038770064e+02
3.334267586791698363e+02,1.362061433829849193e+02
3.340710762913572012e+02,1.391324462364411829e+02
3.347206008677362661e+02,1.420465003144932723e+02
3.353799015338015010e+02,1.449694631468526040e+02
3.360440713015094616e+02,1.478802134949555978e+02
3.367177918601158240e+02,1.507998856614250656e+02
3.373960578205698084e+02,1.537073829369014391e+02
3.380836587436401715e+02,1.566238167341132339e+02
3.387754940970378357e+02,1.595281144639498336e+02
3.394764568414473729e+02,1.624413650196032961e+02
3.401813544611575821e+02,1.653425195142369262e+02
3.408951790474961854e+02,1.682526447209444882e+02
3.416126492568013191e+02,1.711507150065818053e+02
3.423388522756949328e+02,1.740577754364430518e+02
3.430684208883504311e+02,1.769528231997854562e+02
3.438065335434454823e+02,1.798568820802792345e+02
3.445477401899870529e+02,1.827489716081131803e+02
3.452973067862834569e+02,1.856500947483179118e+02
3.460497033196647862e+02,1.885392929021181203e+02
3.468102797245062447e+02,1.914375486768408621e+02
3.475734289683837233e+02,1.943239248282249605e+02
3.483445814333800854e+02,1.972193841137625441e+02
3.491180558625013646e+02,2.001030101374616379e+02
3.498993598514889527e+02,2.029957462831054897e+02
3.506827407489938651e+02,2.058766964596437674e+02
3.514737799275932275e+02,2.087667852487108462e+02
3.522666562167087250e+02,2.116451362827965852e+02
3.530670216453463013e+02,2.145326558671351904e+02
3.538689892178779246e+02,2.174084867986721008e+02
3.546782784850130952e+02,2.202935176721532855e+02
3.554889393994852753e+02,2.231669098438137837e+02
3.563067559580644570e+02,2.260495347812151579e+02
3.571257177990804053e+02,2.289205717804695723e+02
3.579516703676502516e+02,2.318008757751266842e+02
3.587785456695588664e+02,2.346696433741610122e+02
3.596122476749148973e+02,2.375477135787136831e+02
3.604466533702386073e+02,2.404142996812980186e+02
3.612877224280733799e+02,2.432902253507030252e+02
3.621292794447994652e+02,2.461547199081530266e+02
3.629773368889026415e+02,2.490285923399684975e+02
3.638256697394144226e+02,2.518910872791342115e+02
3.646803403248548534e+02,2.547629997123778764e+02
3.655350766007389325e+02,2.576235889003918373e+02
3.663959881141569781e+02,2.604936364493469796e+02
3.672567582975156029e+02,2.633524155728721325e+02
3.681235411724060214e+02,2.662206951666042301e+02
3.689899783360124843e+02,2.690777616494607969e+02
3.698622654544791999e+02,2.719443719217757121e+02
3.707340048990486707e+02,2.747998248671512442e+02
3.716114313097613149e+02,2.776648660764201964e+02
3.724881103985048867e+02,2.805188061545018172e+02
3.733703130929974350e+02,2.833823800900430570e+02
3.742515709689799337e+02,2.862349094649667904e+02
3.751381886412032145e+02,2.890971193623998943e+02
3.760236661240200533e+02,2.919483415676685354e+02
3.769143390191335925e+02,2.948092919998312595e+02
3.778036783687687148e+02,2.976593118571163927e+02
3.785355596871420971e+02,3.000000000000000000e+02


==> anc/Fig_data/fig4/qm4esb_instability_aroundHomoMin_sigma_left_mu_mPi_reg1331_Lam757_T0.csv <==
3.116331212123434966e+02,0.000000000000000000e+00
3.116446439634375452e+02,2.996386368615516993e+00
3.116790125708199639e+02,5.981830457939484980e+00
3.117363768257864649e+02,8.977754991098779058e+00
3.118161594193961719e+02,1.196232877735906719e+01
3.119187169724672799e+02,1.495704400263781153e+01
3.120430335575588288e+02,1.794009103174911246e+01
3.121896887966535132e+02,2.093296649872405624e+01
3.123572619223667175e+02,2.391389157344243088e+01
3.125465742516324212e+02,2.690436649155361337e+01
3.127558389184291059e+02,2.988264952661655371e+01
3.129861354351991736e+02,3.287024186776308454e+01
3.132353489364950292e+02,3.584544252718442436e+01
3.135048282419081147e+02,3.882974979870635224e+01
3.137921645179401366e+02,4.180150506199012028e+01
3.140989808440947968e+02,4.478219933484628967e+01
3.144226029949602434e+02,4.775021669067220387e+01
3.147649275654356416e+02,5.072703651402368763e+01
3.151230382904718113e+02,5.369108514936890231e+01
3.154991002362618246e+02,5.666382634517889727e+01
3.158899739263399056e+02,5.962372793260583137e+01
3.162980848527922149e+02,6.259223454991085589e+01
3.167200855744183627e+02,6.554785460051877521e+01
3.171586521339262958e+02,6.851201071478675431e+01
3.176102417650570828e+02,7.146325093127762784e+01
3.180777702092330514e+02,7.442297353225190193e+01
3.185575099954246525e+02,7.736976530092979942e+01
3.190526055273957127e+02,8.032499830688033171e+01
3.195591536791967542e+02,8.326729726484914806e+01
3.200805165199078601e+02,8.621800660079065892e+01
3.206126232968072145e+02,8.915578820156261486e+01
3.211590431621315247e+02,9.210195776275419632e+01
3.217155448456125555e+02,9.503521365579278779e+01
3.222858944506212424e+02,9.797684206044466748e+01
3.228657067558571612e+02,1.009055771749256394e+02
3.234589352501074018e+02,1.038426751164639228e+02
3.240610466777727652e+02,1.067669053156512717e+02
3.246761730533231116e+02,1.096994934522511613e+02
3.252996385744006602e+02,1.126192436267301531e+02
3.259357454015366784e+02,1.155473508829961702e+02
3.265796804317977831e+02,1.184626534291810032e+02
3.272359080885156004e+02,1.213863156152438449e+02
3.278994828828048185e+02,1.242972092166383788e+02
3.285750242365184590e+02,1.272164679147575299e+02
3.292574588524828982e+02,1.301229965391242445e+02
3.299515543592515883e+02,1.330378982147746285e+02
3.306521140523855706e+02,1.359401103074422394e+02
3.313640473623946150e+02,1.388507055801363776e+02
3.320820383877245376e+02,1.417486534174444159e+02
3.328111323721136614e+02,1.446549964697174175e+02
3.335458982439472493e+02,1.475487356235108507e+02
3.342915114690470659e+02,1.504508837061628412e+02
3.350424295908205181e+02,1.533404726071924813e+02
3.358039530983070904e+02,1.562384856453200541e+02
3.365704318192013034e+02,1.591239852029817143e+02
3.373472862193083870e+02,1.620179254763222900e+02
3.381287620418996198e+02,1.648993988013864680e+02
3.389203950448601290e+02,1.677893306434780243e+02
3.397163302827888742e+02,1.706668427759708777e+02
3.405222143499672143e+02,1.735528323550456378e+02
3.413320949213930930e+02,1.764264500621436014e+02
3.421517252508160709e+02,1.793085651721342799e+02
3.429750588083944649e+02,1.821783567465628266e+02
3.438079514807780015e+02,1.850566666400189604e+02
3.446442656513563065e+02,1.879227017482191400e+02
3.454899560224572497e+02,1.907972769758771392e+02
3.463387968678173934e+02,1.936596265142432003e+02
3.471968380952631605e+02,1.965305387917637461e+02
3.480577687586630304e+02,1.993892747506130831e+02
3.489277304623453801e+02,2.022565968446876354e+02
3.498003299221674638e+02,2.051117921946026286e+02
3.506817970480119016e+02,2.079755977997913021e+02
3.515656589713480003e+02,2.108273263960227837e+02
3.524582307770452871e+02,2.136876900188689490e+02
3.533529625996606001e+02,2.165360264788617712e+02
3.542562516137311377e+02,2.193930233698186782e+02
3.551614735632873590e+02,2.222380430053066220e+02
3.560751048182112868e+02,2.250917490416046007e+02
3.569904492123131945e+02,2.279335277376562203e+02
3.579140594355201870e+02,2.307840193494337200e+02
3.588391698970489188e+02,2.336226334983933270e+02
3.597724068249245875e+02,2.364699875842130723e+02
3.607069376569417614e+02,2.393055139950474199e+02
3.616494594490396253e+02,2.421498078293521417e+02
3.625930749922596874e+02,2.449823236659789814e+02
3.635445496886181900e+02,2.478236348142530687e+02
3.644969238894807972e+02,2.506532174856451718e+02
3.654570288073858819e+02,2.534916237596447388e+02
3.664178446479344871e+02,2.563183508742804406e+02
3.673862660470279025e+02,2.591539302162625518e+02
3.683552151594752786e+02,2.619778794919106986e+02
3.693316477359535952e+02,2.648107099316642916e+02
3.703084299938143999e+02,2.676319591283928503e+02
3.712925765281625559e+02,2.704621187036070182e+02
3.722768997098778527e+02,2.732807455457867150e+02
3.732684707365273766e+02,2.761083122278571409e+02
3.742600501549674163e+02,2.789243943507266863e+02
3.752587636149803529e+02,2.817494459888164897e+02
3.762573218061835405e+02,2.845630608766088585e+02
3.772629028010483694e+02,2.873856751175839008e+02
3.782681693377236911e+02,2.901969000080647447e+02
3.792803498091939218e+02,2.930171542525828272e+02
3.802920609214045271e+02,2.958260661196989645e+02
3.813105794594678741e+02,2.986440374427982647e+02
3.818019196810893163e+02,3.000000000000000000e+02


==> anc/Fig_data/fig4/qm4esb_instability_aroundHomoMin_sigma_right_mu_mPi_reg1331_Lam5000_T0.csv <==
3.317311501348198703e+02,0.000000000000000000e+00
3.317311529643611152e+02,2.996386368615516993e+00
3.317311736966552189e+02,5.981940548613861708e+00
3.317312714998841443e+02,8.978326916622458853e+00
3.317315337429722035e+02,1.196388108966972830e+01
3.317320886830088398e+02,1.496026742109995133e+01
3.317330937737116869e+02,1.794582146617316454e+01
3.317347545757292551e+02,2.094220744547387980e+01
3.317372919617615139e+02,2.392776067769876747e+01
3.317409940111624564e+02,2.692414498214600016e+01
3.317461375301302837e+02,2.990969508600086968e+01
3.317530999598684502e+02,3.290607390642820462e+01
3.317622039049122691e+02,3.589161499215356343e+01
3.317739242533381798e+02,3.888797955230730707e+01
3.317886163403471187e+02,4.187349910330841141e+01
3.318068614630239495e+02,4.486983196765801551e+01
3.318290313731877745e+02,4.785530650006221975e+01
3.318558231380741859e+02,5.085157653080929663e+01
3.318876050630966006e+02,5.383696587746998574e+01
3.319251992193612750e+02,5.683312181609260705e+01
3.319689467992445202e+02,5.981836208679374778e+01
3.320198033390107639e+02,6.281432490363274468e+01
3.320780553668722064e+02,6.579932036896620673e+01
3.321447991802756974e+02,6.879497474292922732e+01
3.322202350935014579e+02,7.177958912913105394e+01
3.323056056363195694e+02,7.477477468936770322e+01
3.324009899710837885e+02,7.775882265118464431e+01
3.325077802379751688e+02,8.075332587660567185e+01
3.326258965272595560e+02,8.373656567056616495e+01
3.327568820005408270e+02,8.673011358409351601e+01
3.329004579459119100e+02,8.971224214167826005e+01
3.330583180157850052e+02,9.270449904430671495e+01
3.332299446970256440e+02,9.568515068814159008e+01
3.334171801500000925e+02,9.867571911941857365e+01
3.336192297129799726e+02,1.016544689779864683e+02
3.338380815692582928e+02,1.046428957599788276e+02
3.340726290704050143e+02,1.076192684867649234e+02
3.343250042782660785e+02,1.106050561795937455e+02
3.345937593989394827e+02,1.135785399524527151e+02
3.348811694046809748e+02,1.165611633027183984e+02
3.351854235531378094e+02,1.195312283076084867e+02
3.355089407943114566e+02,1.225101545041865592e+02
3.358495341944645247e+02,1.254762743518376595e+02
3.362097700355145093e+02,1.284509852493634412e+02
3.365870809235238426e+02,1.314126593014415505e+02
3.369841861961119207e+02,1.343826734346974376e+02
3.373981424815169703e+02,1.373394477947029770e+02
3.378318297133703823e+02,1.403043399952632342e+02
3.382819408424853123e+02,1.432558251571692551e+02
3.387515250240869591e+02,1.462152419812635173e+02
3.392369302039422791e+02,1.491611256358181947e+02
3.397413835652435523e+02,1.521147954442503476e+02
3.402609113967097301e+02,1.550548496560914487e+02
3.407989270169066458e+02,1.580025869270769192e+02
3.413511613549742947e+02,1.609366696201613820e+02
3.419212205569737080e+02,1.638783737573220094e+02
3.425045678621448246e+02,1.668064250514502476e+02
3.431050070804629968e+02,1.697420744565619657e+02
3.437177615054227999e+02,1.726641087872020819e+02
3.443468353402451498e+02,1.755937512643282901e+02
3.449872388458223895e+02,1.785098464128417675e+02
3.456431772846097488e+02,1.814335870285007672e+02
3.463094732542581369e+02,1.843438711724234054e+02
3.469905320756138281e+02,1.872618586150691158e+02
3.476810120062382339e+02,1.901664963346735249e+02
3.483855160844643706e+02,1.930789086679442050e+02
3.490985594372349965e+02,1.959780866826817203e+02
3.498249394424968273e+02,1.988851171298322811e+02
3.505590471814370517e+02,2.017790303264243050e+02
3.513058704661988827e+02,2.046808735162261428e+02
3.520596931110998753e+02,2.075697116182001878e+02
3.528256895270729387e+02,2.104665505855850824e+02
3.535980506666398924e+02,2.133504856354475123e+02
3.543821338469898592e+02,2.162424797881567713e+02
3.551720495067063439e+02,2.191216546213483412e+02
3.559733346289886526e+02,2.220089286368511239e+02
3.567800291417424887e+02,2.248834463514997140e+02
3.575978474565858392e+02,2.277660800457769597e+02
3.584207667223247995e+02,2.306359943038946483e+02
3.592546774502317248e+02,2.335140133423795419e+02
3.600934998118214594e+02,2.363793194278503336e+02
3.609433006640053918e+02,2.392526864769558870e+02
3.617979471490899641e+02,2.421133125232757379e+02
3.626636844485032611e+02,2.449819184205231011e+02
3.635343293410156775e+02,2.478377163429274788e+02
3.644163100122516425e+02,2.507013703904089823e+02
3.653033945453465208e+02,2.535521054084049695e+02
3.662022021934881195e+02,2.564105237619097011e+02
3.671064538840253704e+02,2.592558613101646188e+02
3.680229722330898312e+02,2.621086519386979035e+02
3.689454333211741073e+02,2.649481402574206186e+02
3.698808812183335135e+02,2.677947823744534617e+02
3.708229510186390598e+02,2.706278283060692615e+02
3.717789338891798252e+02,2.734676435261340544e+02
3.727424309470409867e+02,2.762934781500897543e+02
3.737210162499353032e+02,2.791255890716298040e+02
3.747082691520225239e+02,2.819432179411460311e+02
3.757120965169465308e+02,2.847664876221647319e+02
3.767260766822304277e+02,2.875746172954457620e+02
3.777585196288553675e+02,2.903875588697605963e+02
3.788030375606568327e+02,2.931844857716177444e+02
3.798684445119594670e+02,2.959851237548965059e+02
3.809484455138748444e+02,2.987685608225016267e+02
3.814335131452045857e+02,3.000000000000000000e+02


==> anc/Fig_data/fig4/qm4esb_instability_aroundHomoMin_sigma_right_mu_mPi_reg1331_Lam757_T0.csv <==
3.444990273235802647e+02,0.000000000000000000e+00
3.444990488827706940e+02,2.996386368615516993e+00
3.444990421234343785e+02,5.981940548758021059e+00
3.444990947657386755e+02,8.978326917500400128e+00
3.444992379322506508e+02,1.196388109546251144e+01
3.444995412112123176e+02,1.496026745297996108e+01
3.445000907130469727e+02,1.794582159267146437e+01
3.445009990168123295e+02,2.094220784486280706e+01
3.445023871953462162e+02,2.392776174124735178e+01
3.445044134426104279e+02,2.692414749162675136e+01
3.445072300732015265e+02,2.990970044958038443e+01
3.445110450809753502e+02,3.290608455249470410e+01
3.445160370616646333e+02,3.589163479656465938e+01
3.445224690489379782e+02,3.888801459915242020e+01
3.445305396589324118e+02,4.187355833336770417e+01
3.445405731727438479e+02,4.486992852704401002e+01
3.445527806022755044e+02,4.785545856800365527e+01
3.445675544972628472e+02,5.085180957606981167e+01
3.445851092009899048e+02,5.383731349119133114e+01
3.446059132681889992e+02,5.683362933063769873e+01
3.446301737688697813e+02,5.981908702806033062e+01
3.446584435675345048e+02,6.281534260228343669e+01
3.446909102370955793e+02,6.580072334199246598e+01
3.447282196565062122e+02,6.879688114915160213e+01
3.447705259889744411e+02,7.178213997810961189e+01
3.448185770470137754e+02,7.477814625892349909e+01
3.448724779379589904e+02,7.776321991784047327e+01
3.449330873439546963e+02,8.075900031762559195e+01
3.450004439307063535e+02,8.374380272366003908e+01
3.450755260018525519e+02,8.673925760576887001e+01
3.451582867222685422e+02,8.972367508194747643e+01
3.452498323480491536e+02,9.271867470094329633e+01
3.453500099047783465e+02,9.570256119907141112e+01
3.454600614827791674e+02,9.869694101490740934e+01
3.455797059299729881e+02,1.016801136428900918e+02
3.457103282963211655e+02,1.046736701285318958e+02
3.458514962319835604e+02,1.076559053667687351e+02
3.460047440979144540e+02,1.106483927095296735e+02
3.461694646579787786e+02,1.136294237303697940e+02
3.463473472729005493e+02,1.166205518496218048e+02
3.465375860067908889e+02,1.196000673476559086e+02
3.467420300010883807e+02,1.225895016375107787e+02
3.469596514667986185e+02,1.255671465615981930e+02
3.471924636551067351e+02,1.285545096672320540e+02
3.474391947698064769e+02,1.315298880963268857e+02
3.477020260301001713e+02,1.345147639517607274e+02
3.479794215142432563e+02,1.374874442533855188e+02
3.482737340144278733e+02,1.404693843759328615e+02
3.485831459543026085e+02,1.434389065513163359e+02
3.489101852331052669e+02,1.464174384207369428e+02
3.492527382877869400e+02,1.493833233568519461e+02
3.496135118095023699e+02,1.523579604789014468e+02
3.499900854941318471e+02,1.553197206124324339e+02
3.503853487961864630e+02,1.582899736930717722e+02
3.507965678263422546e+02,1.612471244307903078e+02
3.512268190211787555e+02,1.642125129452113015e+02
3.516730520405315588e+02,1.671645841081642061e+02
3.521385347419990239e+02,1.701246475115509895e+02
3.526199013032804714e+02,1.730711940509038413e+02
3.531206155408823406e+02,1.760255019059064807e+02
3.536370006093650886e+02,1.789661132204009562e+02
3.541727207344038675e+02,1.819142736389777610e+02
3.547237956040441418e+02,1.848485809592643818e+02
3.552940939395949158e+02,1.877902469077333478e+02
3.558793420325806665e+02,1.907179284205829504e+02
3.564836166787705451e+02,1.936528016553931764e+02
3.571023626849088259e+02,1.965735852260141030e+02
3.577398678337545448e+02,1.995014178307443160e+02
3.583913086627916869e+02,2.024150813672189315e+02
3.590611859918949449e+02,2.053356750106374307e+02
3.597444220252290279e+02,2.082420446946880475e+02
3.604457317511247538e+02,2.111552478986784251e+02
3.611597972929638445e+02,2.140541945791072749e+02
3.618915479587287791e+02,2.169598983174911666e+02
3.626354398317897108e+02,2.198513324703423848e+02
3.633966158817951282e+02,2.227494645243467630e+02
3.641693197109377707e+02,2.256333301274544567e+02
3.649589064894084913e+02,2.285238485476503456e+02
3.657594201844285067e+02,2.314001162610908011e+02
3.665764260675966852e+02,2.342830022899314031e+02
3.674037804299730396e+02,2.371516622446053191e+02
3.682472560729141833e+02,2.400269129816783789e+02
3.691005325784465185e+02,2.428879674282611347e+02
3.699695874137964893e+02,2.457555884550321821e+02
3.708479333726691607e+02,2.486090444543622198e+02
3.717417496181296883e+02,2.514690425652751173e+02
3.726443910132717292e+02,2.543149048324821422e+02
3.735622355262036649e+02,2.571672809521094223e+02
3.744884878956480065e+02,2.600055449023831216e+02
3.754297222640634573e+02,2.628502872066026157e+02
3.763790000321964726e+02,2.656809321920279672e+02
3.773430893213980539e+02,2.685180093954620020e+02
3.783149140064471680e+02,2.713409920695479514e+02
3.793014345976715163e+02,2.741703467908836274e+02
3.802954423365125649e+02,2.769855944887574424e+02
3.813040893063613339e+02,2.798071365578159657e+02
3.823200381504241818e+02,2.826145405327935691e+02
3.833506326544559784e+02,2.854281400552513901e+02
3.843884101086367195e+02,2.882275483631182169e+02
3.854409072561448397e+02,2.910330283064063792e+02
3.865005385630817614e+02,2.938242380725106386e+02
3.875750363090667179e+02,2.966213660745111156e+02
3.886566940305095272e+02,2.994041148098382337e+02
3.888899760445834204e+02,3.000000000000000000e+02


==> anc/Fig_data/fig5/CPLP_5000_mpi140.dat <==
20.7 330.4


==> anc/Fig_data/fig5/CPLP_757_mpi140.dat <==
35.0 320.7



==> anc/Fig_data/fig5/l5000.dat <==
3.342636299735941066e+02     0.000000000000000000e+00
3.341835918259841947e+02     2.996386368615516993e+00
3.339457641479791619e+02     5.976652718326418423e+00
3.337755783664337628e+02     7.410338989612038851e+00
3.333326008409341057e+02     1.025152994968635056e+01
3.327320981909835496e+02     1.317952784020579138e+01
3.319993383508306124e+02     1.607694265160766278e+01
3.317757623277599350e+02     1.686956102318458051e+01
3.313027432057096462e+02     1.844543995431472894e+01
3.311266882660643205e+02     1.900236700265508460e+01
3.309663952175440045e+02     1.949734576246916973e+01
3.308238961756470644e+02     1.992843117872698855e+01
3.307495135036087390e+02     2.015029944474417434e+01
3.305989046054940559e+02     2.059326924778000389e+01
3.305879337592838283e+02     2.062522006664124774e+01
3.305659599187292201e+02     2.068908915067372689e+01
3.305467996695397801e+02     2.074464437229148217e+01
3.305389186081180242e+02     2.076745915788090713e+01
3.305231557690490263e+02     2.081302696031584176e+01
3.305090292468021289e+02     2.085379294317251109e+01
3.304807157587851520e+02     2.093529708715063720e+01
3.304799793164207813e+02     2.093741335187869623e+01
3.304785064967881567e+02     2.094164554669183786e+01
3.304755610302586888e+02     2.095010713837593030e+01
3.304737126889278329e+02     2.095541529850916618e+01
3.304729276234147619e+02     2.095766897701998133e+01
3.304713597236767555e+02     2.096217102316996872e+01
3.304682236971937073e+02     2.097117199563162870e+01
3.304661809227496860e+02     2.097703380964605202e+01
3.304620942410343218e+02     2.098875679540168804e+01
3.304609634732408949e+02     2.099199878270583852e+01
3.304587020247632836e+02     2.099848265078895437e+01
3.304586537755749873e+02     2.099861997272865111e+01
3.304585579388004817e+02     2.099889484325899502e+01


==> anc/Fig_data/fig5/l757.dat <==
3.316477102754518000e+02     0.000000000000000000e+00
3.315607888109522037e+02     2.996386368615516993e+00
3.313018418697143375e+02     5.975684738237714733e+00
3.311309796031060841e+02     7.302834439280729839e+00
3.306919681637179451e+02     9.931615732887788539e+00
3.300505167599920355e+02     1.285139301547481772e+01
3.292636001070456473e+02     1.573526719167430521e+01
3.283450222695981893e+02     1.857932319921372155e+01
3.273082417241039934e+02     2.138187635915391027e+01
3.261658251966577495e+02     2.414255093658285389e+01
3.249313273333370375e+02     2.686278231349471923e+01
3.234336581707602249e+02     2.946172223692556358e+01
3.227790400923971106e+02     3.070673446509007930e+01
3.216572907956629024e+02     3.328003318651736464e+01
3.215821608709415500e+02     3.340753123079142028e+01
3.214313272766763134e+02     3.366177542512077991e+01
3.211267621854829599e+02     3.416833754727718283e+01
3.210058233124703406e+02     3.436704143300578092e+01
3.207622031408668022e+02     3.476337844444737613e+01
3.207422823912733065e+02     3.479917580103390407e+01
3.207028670361258946e+02     3.487100589254073667e+01
3.206932394211652877e+02     3.488758450174945125e+01
3.206739388189455440e+02     3.492071453665982261e+01
3.206664162753145888e+02     3.493359179459496033e+01
3.206605111418136289e+02     3.494368713265855320e+01
3.206548069694204628e+02     3.495342815985429041e+01
3.206520913434826525e+02     3.495806199079161303e+01
3.206466602008497944e+02     3.496732965809231785e+01
3.206455646153128782e+02     3.496922372176675252e+01
3.206453583958922877e+02     3.496958425136001835e+01


==> anc/Fig_data/fig5/leftBoundary_5000.dat <==
0. 334.
2. 333.99
5. 333.9
7 333.8
10. 333.2 
14. 332.4 
16. 331.8
18. 331.11
20 330.6
20.75 330.4
20.99 330.3


==> anc/Fig_data/fig5/leftBoundary_757.dat <==
0. 330.9
2. 330.88
5. 330.6
8. 330.4
11. 329.8 
14 329.4
17 328.4
20 327.6
23 326.4
26. 325.
27. 324.5
30. 323.4
31. 323.
34. 321.05
35. 320.7


==> anc/Fig_data/fig5/pd5000_mpi140.dat <==
3.377865162756119162e+02   0.000000000000000000e+00   1.049102654432288944e+02
3.377682253664077052e+02   9.998327073268220566e-01   1.049910367869223649e+02
3.375898718507407352e+02   2.991864339467542599e+00   1.058499646170410102e+02
3.372269533191440587e+02   4.958661263255993212e+00   1.076813294001428858e+02
3.367288932449749268e+02   6.895652786861255379e+00   1.102923593263885635e+02
3.360960202488730033e+02   8.792880177240427031e+00   1.138749376938852436e+02
3.345587630854705026e+02   1.248568946199475249e+01   1.240335598231072680e+02
3.327665206160302773e+02   1.606170217600106298e+01   1.405347921630981602e+02
3.318976173067759987e+02   1.786309248328235810e+01   1.514986230396150972e+02
3.314457424954109115e+02   1.875517384440014723e+01   1.594310193955051602e+02
3.312376958608226118e+02   1.920983481461474440e+01   1.635274142119834266e+02
3.310227886888776538e+02   1.966129345884101198e+01   1.689159376449392482e+02
3.308220481069197945e+02   2.011922709896283834e+01   1.747438781973248183e+02
3.307197904698917341e+02   2.034735727160432006e+01   1.788374479866494653e+02
3.306726379316202724e+02   2.046312271607959588e+01   1.807033076408879424e+02
3.306233931261711518e+02   2.057801374765419666e+01   1.833110992079260768e+02
3.306004594967730554e+02   2.063615408341716417e+01   1.844282228794557739e+02
3.305763468969614109e+02   2.069381544422596164e+01   1.860164533634923600e+02
3.305535876068587413e+02   2.075202424694532510e+01   1.874005971607712127e+02
3.305300382632967171e+02   2.080991792896501380e+01   1.893949972366843326e+02
3.305190390889544005e+02   2.083916823945546781e+01   1.901725295681843591e+02
3.305074701443572849e+02   2.086819791428845150e+01   1.914134168925343715e+02
3.305020550259201286e+02   2.088285455501241117e+01   1.918470435153374467e+02
3.304963252271188026e+02   2.089739106183820283e+01   1.925773767830467023e+02
3.304908960956429382e+02   2.091204251761631028e+01   1.931094454272989935e+02
3.304852330975519976e+02   2.092660517800588238e+01   1.939652501841475214e+02


==> anc/Fig_data/fig5/pd757_mpi140.dat <==
3.482263475248386158e+02   0.000000000000000000e+00   5.618692758672112575e+01
3.481928418879258516e+02   9.994385285224250959e-01   5.622757266360715533e+01
3.480787008176381505e+02   1.992903080518907633e+00   5.636946297003440520e+01
3.478919039771066650e+02   2.975301645444287324e+00   5.660315261260240050e+01
3.476371904955469745e+02   3.942318213198807264e+00   5.692478861572310223e+01
3.469500307712693257e+02   5.820565138746841782e+00   5.780941849431102497e+01
3.465205651728091993e+02   6.723648357359203409e+00   5.837784837825817164e+01
3.455543691049265362e+02   8.474780893293615947e+00   5.969122276830009355e+01
3.444433571727120125e+02   1.013780599426983287e+01   6.127701319434078187e+01
3.419399069840193306e+02   1.325753950095505829e+01   6.516917508206437049e+01
3.391916616842653411e+02   1.616393723223341183e+01   7.005119593056515725e+01
3.334100825131220631e+02   2.169325385255838867e+01   8.318297590742500347e+01
3.275905485919944340e+02   2.718260945598260747e+01   1.033532984630246858e+02
3.247663594453931069e+02   3.001526821838573511e+01   1.186770470688980339e+02
3.233908990372810877e+02   3.146720095295589914e+01   1.292849500420576021e+02
3.227368166196412176e+02   3.222362424115792834e+01   1.354801360377092578e+02
3.221031877307015066e+02   3.299726138549692678e+01   1.426863170745358218e+02
3.217864010394240495e+02   3.338410268658752500e+01   1.472348581417498110e+02
3.214817621265993921e+02   3.378058110061912345e+01   1.522020465768317479e+02
3.213283229124217542e+02   3.397795487687258742e+01   1.553152127607801276e+02
3.211820240785303895e+02   3.418067796683037329e+01   1.584032193237067077e+02
3.210342588266593111e+02   3.438233468092508360e+01   1.623861143387482571e+02
3.209640140028240012e+02   3.448573035164850609e+01   1.643191216972459472e+02
3.208920923249240218e+02   3.458796670647423355e+01   1.668991635763101442e+02
3.208577619688499567e+02   3.464019387040096376e+01   1.680683188011819027e+02
3.208224220607853567e+02   3.469174327289979942e+01   1.696388089136104327e+02
3.207883931694791499e+02   3.474416735664450329e+01   1.710765707873565873e+02
3.207708734327805473e+02   3.477004439909552502e+01   1.720722223372670783e+02
3.207540753383723313e+02   3.479639561394897385e+01   1.728938426762524045e+02
3.207368595224803016e+02   3.482247583985234485e+01   1.740124782012289870e+02
3.207286127824849018e+02   3.483574730941861475e+01   1.744442155769505405e+02
3.207116268095206237e+02   3.486197781117623151e+01   1.757149998105288091e+02
3.207034591105543768e+02   3.487529807088077405e+01   1.762099653772008025e+02
3.206950117976340380e+02   3.488844278576645763e+01   1.769881381047304387e+02

